The NNLO gluon beam function for jet-veto resummation

We compute the gluon beam function for jet-veto resummation to next-to-next-to-leading order (NNLO) in the strong-coupling expansion. Our calculation is based on an automated framework that was previously used for the computation of the respective quark beam function, and which we significantly extended for the present calculation. In particular, the perturbative matching kernels are directly calculated in momentum space, without the need to perform an additional Mellin transform. We present results for both gluon and quark-initiated processes, which we cross-checked with an independent semi-analytical method that exploits the similarity of the beam functions to the more familiar case of transverse-momentum resummation. Our computation is relevant for jet-veto resummations at NNLL$'$ accuracy.

==> anc/IggCA2.txt <==
IGrid[gg,CA2,R02]={
    {5.000000002919336*^-8, 1.5044*^9, 2.5759*^7},
    {4.999999999588667*^-7, 1.5042*^8, 1.803*^6},
    {5.000000000032756*^-6, 1.5039*^7, 122166.},
    {0.00004999999999999449, 1.5022*^6, 7988.76},
    {0.0000700000000000145, 1.0726*^6, 5344.87},
    {0.00009999999999998899, 750390.5469, 3488.43},
    {0.00019999999999997797, 374585.6617, 1518.05},
    {0.00029999999999996696, 249381.3557, 931.395},
    {0.00039999999999995595, 186799.1307, 658.073},
    {0.0004999999999999449, 149262.1108, 502.366},
    {0.0011999999999999789, 61759.6242, 173.388},
    {0.0014999999999999458, 49279.8308, 132.018},
    {0.0024999999999999467, 29340.7841, 70.5933},
    {0.0034999999999999476, 20815.1706, 46.6282},
    {0.0044999999999999485, 16088.2878, 34.1593},
    {0.006000000000000005, 11961.4396, 23.8849},
    {0.007499999999999951, 9492.0783, 18.0699},
    {0.009000000000000008, 7849.7115, 14.3724},
    {0.010499999999999954, 6679.2942, 11.8334},
    {0.01200000000000001, 5803.3265, 9.9933},
    {0.015000000000000013, 4580.6582, 7.5236},
    {0.018000000000000016, 3768.6862, 5.9577},
    {0.02100000000000002, 3190.7949, 4.8854},
    {0.02400000000000002, 2758.841, 4.1097},
    {0.027000000000000024, 2423.9494, 3.5264},
    {0.030000000000000027, 2156.9058, 3.0731},
    {0.03300000000000003, 1939.0273, 2.7119},
    {0.03600000000000003, 1758.011, 2.4182},
    {0.039000000000000035, 1605.2789, 2.1749},
    {0.04200000000000004, 1474.6967, 1.9711},
    {0.04500000000000004, 1361.8421, 1.798},
    {0.050000000000000044, 1204.3503, 1.5611},
    {0.05500000000000005, 1076.0348, 1.3728},
    {0.06000000000000005, 969.5263, 1.22},
    {0.06999999999999995, 803.0914, 0.9894},
    {0.07999999999999996, 679.1818, 0.8234},
    {0.08999999999999997, 583.4788, 0.6985},
    {0.09999999999999998, 507.4311, 0.6014},
    {0.10999999999999999, 445.6155, 0.5251},
    {0.12, 394.4304, 0.4634},
    {0.13, 351.3788, 0.4125},
    {0.14, 314.6991, 0.3699},
    {0.15000000000000002, 283.0927, 0.3338},
    {0.16000000000000003, 255.591, 0.3029},
    {0.17000000000000004, 231.4571, 0.2761},
    {0.18000000000000005, 210.1181, 0.2528},
    {0.18999999999999995, 191.1231, 0.2322},
    {0.19999999999999996, 174.1126, 0.214},
    {0.20999999999999996, 158.7959, 0.1978},
    {0.22499999999999998, 138.4893, 0.1765},
    {0.24, 120.8355, 0.1582},
    {0.26, 100.604, 0.1375},
    {0.28, 83.3841, 0.1202},
    {0.30000000000000004, 68.549, 0.1055},
    {0.31999999999999995, 55.6293, 0.0929},
    {0.35, 39.0823, 0.0772},
    {0.38, 25.1738, 0.0643},
    {0.41000000000000003, 13.276, 0.0538},
    {0.43999999999999995, 2.9349, 0.0452},
    {0.47, -6.1863, 0.0383},
    {0.5, -14.3436, 0.0326},
    {0.53, -21.737, 0.028},
    {0.56, -28.5255, 0.0246},
    {0.5900000000000001, -34.8384, 0.023},
    {0.62, -40.7835, 0.023},
    {0.65, -46.4564, 0.0239},
    {0.6799999999999999, -51.9417, 0.0256},
    {0.7, -55.5343, 0.0269},
    {0.72, -59.1069, 0.0284},
    {0.74, -62.6832, 0.03},
    {0.76, -66.2943, 0.0317},
    {0.775, -69.0463, 0.033},
    {0.79, -71.8531, 0.0344},
    {0.8049999999999999, -74.7359, 0.0358},
    {0.8200000000000001, -77.7187, 0.0372},
    {0.835, -80.8309, 0.0388},
    {0.85, -84.1134, 0.0403},
    {0.865, -87.6169, 0.0419},
    {0.875, -90.1085, 0.043},
    {0.885, -92.7582, 0.0442},
    {0.895, -95.6004, 0.0454},
    {0.905, -98.6829, 0.0466},
    {0.915, -102.0713, 0.0479},
    {0.925, -105.857, 0.0492},
    {0.935, -110.1743, 0.0507},
    {0.945, -115.231, 0.0522},
    {0.955, -121.375, 0.054},
    {0.961, -125.8253, 0.0551},
    {0.965, -129.2396, 0.056},
    {0.969, -133.125, 0.0569},
    {0.972, -136.4341, 0.0576},
    {0.975, -140.1781, 0.0584},
    {0.978, -144.4804, 0.0593},
    {0.981, -149.5248, 0.0603},
    {0.984, -155.5978, 0.0614},
    {0.987, -163.1759, 0.0627},
    {0.989, -169.4746, 0.0637},
    {0.992, -181.9997, 0.0656},
    {0.995, -201.7888, 0.0684},
    {0.997271, -229.6786, 0.0719},
    {0.999002, -282.2046, 0.0779},
    {0.999535, -327.3668, 0.0826},
    {0.999746, -366.3993, 0.0864},
    {0.999845, -400.4374, 0.0895},
    {0.999898, -430.7948, 0.0922},
    {0.999928, -457.1293, 0.0945},
    {0.999947, -481.094, 0.0965},
    {0.99996, -503.7662, 0.0984},
    {0.999968, -522.1945, 0.0999},
    {0.999974, -539.6992, 0.1012},
    {0.999979, -558.0645, 0.1027},
    {0.999982, -571.5461, 0.1037},
    {0.999985, -587.7368, 0.105},
    {0.999987, -600.6305, 0.1059},
    {0.999989, -615.8897, 0.1071},
    {0.99999, -624.6964, 0.1077},
    {0.999991, -634.5151, 0.1084},
    {0.999992, -645.5968, 0.1092},
    {0.99999273226, -654.7108, 0.1099},
    {0.99999339168, -663.8143, 0.1105},
    {0.9999985, -815.0922, 0.1209},
    {0.99999945, -927.4232, 0.1281},
    {0.99999985, -1084.858, 0.1374},
    {0.999999945, -1215.6735, 0.1446},
    {0.999999985, -1397.0404, 0.154}};


IGrid[gg,CA2,R05]={
    {5.000000002919336*^-8, 8.1648*^8, 2.5763*^7},
    {4.999999999588667*^-7, 8.1639*^7, 1.8035*^6},
    {5.000000000032756*^-6, 8.1607*^6, 122215.},
    {0.00004999999999999449, 814446.3566, 7994.01},
    {0.0000700000000000145, 581319.4345, 5348.67},
    {0.00009999999999998899, 406534.5469, 3491.07},
    {0.00019999999999997797, 202697.6617, 1519.39},
    {0.00029999999999996696, 134807.3557, 932.28},
    {0.00039999999999995595, 100891.1307, 658.729},
    {0.0004999999999999449, 80549.1108, 502.893},
    {0.0011999999999999789, 33173.6242, 173.601},
    {0.0014999999999999458, 26425.8308, 132.188},
    {0.0024999999999999467, 15657.4841, 70.692},
    {0.0034999999999999476, 11062.5706, 46.6967},
    {0.0044999999999999485, 8519.3878, 34.2113},
    {0.006000000000000005, 6303.4396, 23.9225},
    {0.007499999999999951, 4980.0783, 18.099},
    {0.009000000000000008, 4102.1115, 14.3958},
    {0.010499999999999954, 3477.4542, 11.8528},
    {0.01200000000000001, 3010.7965, 10.0097},
    {0.015000000000000013, 2361.1382, 7.5359},
    {0.018000000000000016, 1931.1562, 5.9673},
    {0.02100000000000002, 1626.0549, 4.8931},
    {0.02400000000000002, 1398.671, 4.116},
    {0.027000000000000024, 1222.8494, 3.5316},
    {0.030000000000000027, 1083.0358, 3.0775},
    {0.03300000000000003, 969.2373, 2.7156},
    {0.03600000000000003, 874.901, 2.4213},
    {0.039000000000000035, 795.4889, 2.1776},
    {0.04200000000000004, 727.7747, 1.9734},
    {0.04500000000000004, 669.3471, 1.8},
    {0.050000000000000044, 588.0513, 1.5626},
    {0.05500000000000005, 522.0298, 1.3739},
    {0.06000000000000005, 467.4033, 1.2208},
    {0.06999999999999995, 382.4176, 0.9899},
    {0.07999999999999996, 319.4987, 0.8236},
    {0.08999999999999997, 271.1621, 0.6985},
    {0.09999999999999998, 232.9317, 0.6012},
    {0.10999999999999999, 202.0085, 0.5249},
    {0.12, 176.5134, 0.4631},
    {0.13, 155.1597, 0.4121},
    {0.14, 137.0381, 0.3695},
    {0.15000000000000002, 121.4839, 0.3335},
    {0.16000000000000003, 108.0014, 0.3025},
    {0.17000000000000004, 96.2097, 0.2758},
    {0.18000000000000005, 85.8224, 0.2524},
    {0.18999999999999995, 76.6051, 0.2319},
    {0.19999999999999996, 68.3784, 0.2136},
    {0.20999999999999996, 60.9912, 0.1974},
    {0.22499999999999998, 51.2337, 0.1761},
    {0.24, 42.7857, 0.1579},
    {0.26, 33.1504, 0.1372},
    {0.28, 24.9878, 0.12},
    {0.30000000000000004, 17.984, 0.1053},
    {0.31999999999999995, 11.9086, 0.0928},
    {0.35, 4.1574, 0.077},
    {0.38, -2.3361, 0.0642},
    {0.41000000000000003, -7.8799, 0.0538},
    {0.43999999999999995, -12.6989, 0.0452},
    {0.47, -16.9578, 0.0383},
    {0.5, -20.7827, 0.0327},
    {0.53, -24.2725, 0.0281},
    {0.56, -27.5072, 0.0248},
    {0.5900000000000001, -30.5532, 0.0232},
    {0.62, -33.468, 0.0231},
    {0.65, -36.3054, 0.024},
    {0.6799999999999999, -39.1165, 0.0257},
    {0.7, -41.0022, 0.027},
    {0.72, -42.9189, 0.0284},
    {0.74, -44.8852, 0.03},
    {0.76, -46.9263, 0.0317},
    {0.775, -48.5233, 0.033},
    {0.79, -50.1931, 0.0344},
    {0.8049999999999999, -51.9539, 0.0358},
    {0.8200000000000001, -53.8287, 0.0373},
    {0.835, -55.8469, 0.0388},
    {0.85, -58.0444, 0.0403},
    {0.865, -60.4729, 0.0419},
    {0.875, -62.2535, 0.043},
    {0.885, -64.1942, 0.0442},
    {0.895, -66.3314, 0.0453},
    {0.905, -68.7119, 0.0466},
    {0.915, -71.4003, 0.0478},
    {0.925, -74.488, 0.0492},
    {0.935, -78.1093, 0.0506},
    {0.945, -82.472, 0.0522},
    {0.955, -87.922, 0.0539},
    {0.961, -91.9573, 0.0551},
    {0.965, -95.0946, 0.0559},
    {0.969, -98.703, 0.0568},
    {0.972, -101.8051, 0.0576},
    {0.975, -105.3421, 0.0584},
    {0.978, -109.4374, 0.0592},
    {0.981, -114.2748, 0.0602},
    {0.984, -120.1388, 0.0613},
    {0.987, -127.5109, 0.0626},
    {0.989, -133.6706, 0.0637},
    {0.992, -145.9897, 0.0656},
    {0.995, -165.5718, 0.0683},
    {0.997271, -193.3036, 0.0719},
    {0.999002, -245.7106, 0.0779},
    {0.999535, -290.8368, 0.0826},
    {0.999746, -329.8543, 0.0864},
    {0.999845, -363.8844, 0.0896},
    {0.999898, -394.2388, 0.0923},
    {0.999928, -420.5723, 0.0945},
    {0.999947, -444.535, 0.0966},
    {0.99996, -467.2062, 0.0984},
    {0.999968, -485.6335, 0.0999},
    {0.999974, -503.1372, 0.1013},
    {0.999979, -521.5025, 0.1027},
    {0.999982, -534.9841, 0.1038},
    {0.999985, -551.1748, 0.105},
    {0.999987, -564.0685, 0.106},
    {0.999989, -579.3277, 0.1071},
    {0.99999, -588.1334, 0.1078},
    {0.999991, -597.9521, 0.1085},
    {0.999992, -609.0348, 0.1093},
    {0.99999273226, -618.1488, 0.11},
    {0.99999339168, -627.2513, 0.1106},
    {0.9999985, -778.5302, 0.121},
    {0.99999945, -890.8602, 0.1281},
    {0.99999985, -1048.296, 0.1375},
    {0.999999945, -1179.1035, 0.1446},
    {0.999999985, -1360.4704, 0.1541}};


IGrid[gg,CA2,R08]={
    {5.000000002919336*^-8, 4.0639*^8, 2.5763*^7},
    {4.999999999588667*^-7, 4.0628*^7, 1.8035*^6},
    {5.000000000032756*^-6, 4.0595*^6, 122217.},
    {0.00004999999999999449, 404407.3566, 7994.92},
    {0.0000700000000000145, 288442.4345, 5349.26},
    {0.00009999999999998899, 201532.5469, 3491.6},
    {0.00019999999999997797, 100226.6617, 1519.73},
    {0.00029999999999996696, 66509.3557, 932.517},
    {0.00039999999999995595, 49680.1307, 658.911},
    {0.0004999999999999449, 39594.1108, 503.049},
    {0.0011999999999999789, 16136.6242, 173.677},
    {0.0014999999999999458, 12806.8308, 132.251},
    {0.0024999999999999467, 7507.2841, 70.7333},
    {0.0034999999999999476, 5255.4706, 46.7269},
    {0.0044999999999999485, 4013.9878, 34.2354},
    {0.006000000000000005, 2937.1396, 23.9411},
    {0.007499999999999951, 2297.2783, 18.1141},
    {0.009000000000000008, 1874.7115, 14.4084},
    {0.010499999999999954, 1575.4542, 11.8637},
    {0.01200000000000001, 1352.9165, 10.0192},
    {0.015000000000000013, 1044.7182, 7.5435},
    {0.018000000000000016, 842.3162, 5.9735},
    {0.02100000000000002, 699.7549, 4.8983},
    {0.02400000000000002, 594.201, 4.1205},
    {0.027000000000000024, 513.1394, 3.5355},
    {0.030000000000000027, 449.0858, 3.0809},
    {0.03300000000000003, 397.2173, 2.7186},
    {0.03600000000000003, 354.491, 2.424},
    {0.039000000000000035, 318.7289, 2.1799},
    {0.04200000000000004, 288.3847, 1.9755},
    {0.04500000000000004, 262.3571, 1.8019},
    {0.050000000000000044, 226.3523, 1.5642},
    {0.05500000000000005, 197.3588, 1.3753},
    {0.06000000000000005, 173.5533, 1.222},
    {0.06999999999999995, 136.9196, 0.9907},
    {0.07999999999999996, 110.1737, 0.8242},
    {0.08999999999999997, 89.8921, 0.6989},
    {0.09999999999999998, 74.0497, 0.6015},
    {0.10999999999999999, 61.3875, 0.5251},
    {0.12, 51.0694, 0.4632},
    {0.13, 42.5208, 0.4122},
    {0.14, 35.3431, 0.3696},
    {0.15000000000000002, 29.2477, 0.3334},
    {0.16000000000000003, 24.015, 0.3025},
    {0.17000000000000004, 19.484, 0.2757},
    {0.18000000000000005, 15.5301, 0.2523},
    {0.18999999999999995, 12.0544, 0.2318},
    {0.19999999999999996, 8.9791, 0.2135},
    {0.20999999999999996, 6.2416, 0.1973},
    {0.22499999999999998, 2.666, 0.176},
    {0.24, -0.3901, 0.1578},
    {0.26, -3.8298, 0.1371},
    {0.28, -6.6984, 0.1199},
    {0.30000000000000004, -9.126, 0.1052},
    {0.31999999999999995, -11.2057, 0.0927},
    {0.35, -13.8215, 0.077},
    {0.38, -15.9848, 0.0642},
    {0.41000000000000003, -17.8165, 0.0538},
    {0.43999999999999995, -19.4068, 0.0453},
    {0.47, -20.8188, 0.0384},
    {0.5, -22.1034, 0.0328},
    {0.53, -23.3, 0.0283},
    {0.56, -24.4435, 0.0249},
    {0.5900000000000001, -25.5633, 0.0233},
    {0.62, -26.6879, 0.0233},
    {0.65, -27.8466, 0.0242},
    {0.6799999999999999, -29.0719, 0.0258},
    {0.7, -29.9436, 0.0271},
    {0.72, -30.8756, 0.0286},
    {0.74, -31.8842, 0.0302},
    {0.76, -32.9893, 0.0318},
    {0.775, -33.8973, 0.0332},
    {0.79, -34.8891, 0.0345},
    {0.8049999999999999, -35.9809, 0.0359},
    {0.8200000000000001, -37.1947, 0.0374},
    {0.835, -38.5579, 0.0389},
    {0.85, -40.1074, 0.0404},
    {0.865, -41.8949, 0.042},
    {0.875, -43.2495, 0.0431},
    {0.885, -44.7662, 0.0442},
    {0.895, -46.4814, 0.0454},
    {0.905, -48.4419, 0.0466},
    {0.915, -50.7123, 0.0479},
    {0.925, -53.383, 0.0493},
    {0.935, -56.5873, 0.0507},
    {0.945, -60.534, 0.0522},
    {0.955, -65.57, 0.054},
    {0.961, -69.3563, 0.0551},
    {0.965, -72.3276, 0.056},
    {0.969, -75.771, 0.0569},
    {0.972, -78.7501, 0.0576},
    {0.975, -82.1621, 0.0584},
    {0.978, -86.1334, 0.0593},
    {0.981, -90.8468, 0.0603},
    {0.984, -96.5878, 0.0614},
    {0.987, -103.8349, 0.0627},
    {0.989, -109.9126, 0.0637},
    {0.992, -122.1067, 0.0657},
    {0.995, -141.5658, 0.0684},
    {0.997271, -169.2046, 0.072},
    {0.999002, -221.5396, 0.078},
    {0.999535, -266.6438, 0.0827},
    {0.999746, -305.6523, 0.0865},
    {0.999845, -339.6784, 0.0897},
    {0.999898, -370.0308, 0.0924},
    {0.999928, -396.3613, 0.0946},
    {0.999947, -420.324, 0.0967},
    {0.99996, -442.9952, 0.0985},
    {0.999968, -461.4225, 0.1},
    {0.999974, -478.9272, 0.1014},
    {0.999979, -497.2905, 0.1028},
    {0.999982, -510.7721, 0.1039},
    {0.999985, -526.9628, 0.1051},
    {0.999987, -539.8565, 0.1061},
    {0.999989, -555.1157, 0.1072},
    {0.99999, -563.9224, 0.1079},
    {0.999991, -573.7411, 0.1086},
    {0.999992, -584.8228, 0.1094},
    {0.99999273226, -593.9358, 0.1101},
    {0.99999339168, -603.0403, 0.1107},
    {0.9999985, -754.3172, 0.1211},
    {0.99999945, -866.6472, 0.1282},
    {0.99999985, -1024.083, 0.1375},
    {0.999999945, -1154.8945, 0.1447},
    {0.999999985, -1336.2604, 0.1542}};



==> anc/IggCATF.txt <==
IGrid[gg,CATF,R02]={
    {5.000000002919336*^-8, 5.8795*^8, 134119.},
    {4.999999999588667*^-7, 5.8795*^7, 13411.9},
    {5.000000000032756*^-6, 5.8793*^6, 1341.18},
    {0.00004999999999999449, 587818.3772, 134.109},
    {0.0000700000000000145, 419839.8104, 95.7887},
    {0.00009999999999998899, 293856.1353, 67.0494},
    {0.00019999999999997797, 146880.0142, 33.5185},
    {0.00029999999999996696, 97890.5404, 22.342},
    {0.00039999999999995595, 73396.6534, 16.7538},
    {0.0004999999999999449, 58700.7411, 13.4008},
    {0.0011999999999999789, 24413.6783, 5.5772},
    {0.0014999999999999458, 19516.3404, 4.4595},
    {0.0024999999999999467, 11681.8187, 2.6712},
    {0.0034999999999999476, 8324.9356, 1.9048},
    {0.0044999999999999485, 6460.3985, 1.4791},
    {0.006000000000000005, 4829.3099, 1.1066},
    {0.007499999999999951, 3850.9296, 0.8831},
    {0.009000000000000008, 3198.8585, 0.7341},
    {0.010499999999999954, 2733.2069, 0.6277},
    {0.01200000000000001, 2384.0499, 0.5479},
    {0.015000000000000013, 1895.4104, 0.4363},
    {0.018000000000000016, 1569.7954, 0.3619},
    {0.02100000000000002, 1337.3302, 0.3088},
    {0.02400000000000002, 1163.0572, 0.2689},
    {0.027000000000000024, 1027.5831, 0.2379},
    {0.030000000000000027, 919.2514, 0.2131},
    {0.03300000000000003, 830.6637, 0.1929},
    {0.03600000000000003, 756.8786, 0.176},
    {0.039000000000000035, 694.4755, 0.1618},
    {0.04200000000000004, 641.0104, 0.1496},
    {0.04500000000000004, 594.7023, 0.139},
    {0.050000000000000044, 529.9158, 0.1242},
    {0.05500000000000005, 476.9601, 0.1121},
    {0.06000000000000005, 432.8684, 0.1021},
    {0.06999999999999995, 363.6864, 0.0863},
    {0.07999999999999996, 311.9094, 0.0746},
    {0.08999999999999997, 271.7274, 0.0655},
    {0.09999999999999998, 239.6575, 0.0582},
    {0.10999999999999999, 213.4835, 0.0523},
    {0.12, 191.7286, 0.0475},
    {0.13, 173.3695, 0.0434},
    {0.14, 157.6763, 0.0399},
    {0.15000000000000002, 144.1136, 0.0369},
    {0.16000000000000003, 132.2818, 0.0343},
    {0.17000000000000004, 121.8727, 0.0321},
    {0.18000000000000005, 112.6483, 0.0301},
    {0.18999999999999995, 104.4196, 0.0283},
    {0.19999999999999996, 97.0369, 0.0267},
    {0.20999999999999996, 90.3772, 0.0254},
    {0.22499999999999998, 81.5328, 0.0235},
    {0.24, 73.8287, 0.022},
    {0.26, 64.989, 0.0202},
    {0.28, 57.4571, 0.0188},
    {0.30000000000000004, 50.9674, 0.0177},
    {0.31999999999999995, 45.3191, 0.0167},
    {0.35, 38.1016, 0.0155},
    {0.38, 32.0614, 0.0147},
    {0.41000000000000003, 26.9301, 0.014},
    {0.43999999999999995, 22.5107, 0.0136},
    {0.47, 18.6585, 0.0133},
    {0.5, 15.2633, 0.0131},
    {0.53, 12.2398, 0.013},
    {0.56, 9.521, 0.013},
    {0.5900000000000001, 7.0545, 0.0131},
    {0.62, 4.7988, 0.0132},
    {0.65, 2.7198, 0.0135},
    {0.6799999999999999, 0.7892, 0.0137},
    {0.7, -0.4256, 0.0139},
    {0.72, -1.5891, 0.0141},
    {0.74, -2.7059, 0.0144},
    {0.76, -3.7797, 0.0146},
    {0.775, -4.5586, 0.0148},
    {0.79, -5.3158, 0.015},
    {0.8049999999999999, -6.0522, 0.0152},
    {0.8200000000000001, -6.7672, 0.0154},
    {0.835, -7.4612, 0.0156},
    {0.85, -8.1338, 0.0158},
    {0.865, -8.7829, 0.016},
    {0.875, -9.202, 0.0162},
    {0.885, -9.6087, 0.0163},
    {0.895, -10.002, 0.0165},
    {0.905, -10.3794, 0.0167},
    {0.915, -10.7392, 0.0168},
    {0.925, -11.0772, 0.017},
    {0.935, -11.3883, 0.0171},
    {0.945, -11.6641, 0.0173},
    {0.955, -11.8918, 0.0175},
    {0.961, -11.9966, 0.0176},
    {0.965, -12.0483, 0.0177},
    {0.969, -12.0819, 0.0177},
    {0.972, -12.0923, 0.0178},
    {0.975, -12.0869, 0.0178},
    {0.978, -12.0615, 0.0179},
    {0.981, -12.0113, 0.0179},
    {0.984, -11.9262, 0.018},
    {0.987, -11.7923, 0.018},
    {0.989, -11.6645, 0.0181},
    {0.992, -11.3816, 0.0181},
    {0.995, -10.8947, 0.0182},
    {0.997271, -10.1922, 0.0182},
    {0.999002, -8.9289, 0.0183},
    {0.999535, -7.9341, 0.0183},
    {0.999746, -7.1368, 0.0183},
    {0.999845, -6.4826, 0.0183},
    {0.999898, -5.9269, 0.0183},
    {0.999928, -5.4636, 0.0183},
    {0.999947, -5.0559, 0.0183},
    {0.99996, -4.6812, 0.0183},
    {0.999968, -4.384, 0.0183},
    {0.999974, -4.1073, 0.0183},
    {0.999979, -3.8228, 0.0183},
    {0.999982, -3.6174, 0.0183},
    {0.999985, -3.3744, 0.0183},
    {0.999987, -3.1837, 0.0183},
    {0.999989, -2.9611, 0.0183},
    {0.99999, -2.834, 0.0183},
    {0.999991, -2.6935, 0.0183},
    {0.999992, -2.5365, 0.0183},
    {0.99999273226, -2.4086, 0.0183},
    {0.99999339168, -2.2817, 0.0183},
    {0.9999985, -0.3048, 0.0183},
    {0.99999945, 1.0329, 0.0183},
    {0.99999985, 2.7653, 0.0183},
    {0.999999945, 4.103, 0.0183},
    {0.999999985, 5.8354, 0.0183}};


IGrid[gg,CATF,R05]={
    {5.000000002919336*^-8, 4.8923*^8, 130519.},
    {4.999999999588667*^-7, 4.8923*^7, 13051.9},
    {5.000000000032756*^-6, 4.8921*^6, 1305.18},
    {0.00004999999999999449, 489109.3772, 130.508},
    {0.0000700000000000145, 349335.8104, 93.2172},
    {0.00009999999999998899, 244507.1353, 65.2492},
    {0.00019999999999997797, 122211.0142, 32.6189},
    {0.00029999999999996696, 81447.4404, 21.7428},
    {0.00039999999999995595, 61066.6534, 16.3041},
    {0.0004999999999999449, 48838.7411, 13.041},
    {0.0011999999999999789, 20310.2783, 5.4276},
    {0.0014999999999999458, 16235.6404, 4.34},
    {0.0024999999999999467, 9717.3587, 2.5996},
    {0.0034999999999999476, 6924.5956, 1.8538},
    {0.0044999999999999485, 5373.4485, 1.4394},
    {0.006000000000000005, 4016.5699, 1.0768},
    {0.007499999999999951, 3202.7196, 0.8593},
    {0.009000000000000008, 2660.3185, 0.7143},
    {0.010499999999999954, 2273.0069, 0.6107},
    {0.01200000000000001, 1982.6099, 0.533},
    {0.015000000000000013, 1576.2104, 0.4243},
    {0.018000000000000016, 1305.4354, 0.3519},
    {0.02100000000000002, 1112.1302, 0.3002},
    {0.02400000000000002, 967.2322, 0.2615},
    {0.027000000000000024, 854.5951, 0.2313},
    {0.030000000000000027, 764.5334, 0.2072},
    {0.03300000000000003, 690.8867, 0.1875},
    {0.03600000000000003, 629.5476, 0.1711},
    {0.039000000000000035, 577.6785, 0.1573},
    {0.04200000000000004, 533.2424, 0.1454},
    {0.04500000000000004, 494.7553, 0.1351},
    {0.050000000000000044, 440.9138, 0.1207},
    {0.05500000000000005, 396.9061, 0.1089},
    {0.06000000000000005, 360.2734, 0.0992},
    {0.06999999999999995, 302.8024, 0.0839},
    {0.07999999999999996, 259.7964, 0.0724},
    {0.08999999999999997, 226.4314, 0.0636},
    {0.09999999999999998, 199.8065, 0.0565},
    {0.10999999999999999, 178.0815, 0.0508},
    {0.12, 160.0276, 0.0461},
    {0.13, 144.7955, 0.0421},
    {0.14, 131.7783, 0.0387},
    {0.15000000000000002, 120.5316, 0.0358},
    {0.16000000000000003, 110.7228, 0.0333},
    {0.17000000000000004, 102.0945, 0.0311},
    {0.18000000000000005, 94.4501, 0.0292},
    {0.18999999999999995, 87.6334, 0.0274},
    {0.19999999999999996, 81.5195, 0.0259},
    {0.20999999999999996, 76.0071, 0.0246},
    {0.22499999999999998, 68.6879, 0.0228},
    {0.24, 62.3169, 0.0213},
    {0.26, 55.0098, 0.0196},
    {0.28, 48.7889, 0.0182},
    {0.30000000000000004, 43.433, 0.0171},
    {0.31999999999999995, 38.7763, 0.0161},
    {0.35, 32.8325, 0.015},
    {0.38, 27.8667, 0.0141},
    {0.41000000000000003, 23.6548, 0.0135},
    {0.43999999999999995, 20.0345, 0.013},
    {0.47, 16.8855, 0.0127},
    {0.5, 14.1162, 0.0125},
    {0.53, 11.6561, 0.0124},
    {0.56, 9.4501, 0.0123},
    {0.5900000000000001, 7.4546, 0.0124},
    {0.62, 5.635, 0.0125},
    {0.65, 3.9632, 0.0127},
    {0.6799999999999999, 2.4174, 0.0129},
    {0.7, 1.4482, 0.0131},
    {0.72, 0.5219, 0.0133},
    {0.74, -0.3642, 0.0135},
    {0.76, -1.2133, 0.0138},
    {0.775, -1.827, 0.0139},
    {0.79, -2.421, 0.0141},
    {0.8049999999999999, -2.9967, 0.0143},
    {0.8200000000000001, -3.5531, 0.0145},
    {0.835, -4.0902, 0.0147},
    {0.85, -4.6076, 0.0149},
    {0.865, -5.1034, 0.0151},
    {0.875, -5.4202, 0.0153},
    {0.885, -5.7254, 0.0154},
    {0.895, -6.0185, 0.0156},
    {0.905, -6.2952, 0.0157},
    {0.915, -6.5546, 0.0159},
    {0.925, -6.7927, 0.016},
    {0.935, -7.0042, 0.0162},
    {0.945, -7.1804, 0.0164},
    {0.955, -7.309, 0.0165},
    {0.961, -7.3547, 0.0166},
    {0.965, -7.3671, 0.0167},
    {0.969, -7.3613, 0.0168},
    {0.972, -7.342, 0.0168},
    {0.975, -7.3068, 0.0169},
    {0.978, -7.2523, 0.0169},
    {0.981, -7.1715, 0.017},
    {0.984, -7.0573, 0.017},
    {0.987, -6.8938, 0.0171},
    {0.989, -6.7461, 0.0171},
    {0.992, -6.4331, 0.0172},
    {0.995, -5.917, 0.0172},
    {0.997271, -5.1916, 0.0172},
    {0.999002, -3.9111, 0.0173},
    {0.999535, -2.9108, 0.0173},
    {0.999746, -2.1115, 0.0173},
    {0.999845, -1.4561, 0.0173},
    {0.999898, -0.8999, 0.0173},
    {0.999928, -0.4364, 0.0173},
    {0.999947, -0.0285, 0.0173},
    {0.99996, 0.3463, 0.0173},
    {0.999968, 0.6436, 0.0173},
    {0.999974, 0.9203, 0.0173},
    {0.999979, 1.205, 0.0173},
    {0.999982, 1.4104, 0.0173},
    {0.999985, 1.6534, 0.0173},
    {0.999987, 1.8441, 0.0173},
    {0.999989, 2.0667, 0.0173},
    {0.99999, 2.1938, 0.0173},
    {0.999991, 2.3343, 0.0173},
    {0.999992, 2.4913, 0.0173},
    {0.99999273226, 2.6192, 0.0173},
    {0.99999339168, 2.7461, 0.0173},
    {0.9999985, 4.723, 0.0173},
    {0.99999945, 6.0608, 0.0173},
    {0.99999985, 7.7932, 0.0173},
    {0.999999945, 9.1309, 0.0173},
    {0.999999985, 10.8632, 0.0173}};


IGrid[gg,CATF,R08]={
    {5.000000002919336*^-8, 4.4488*^8, 130319.},
    {4.999999999588667*^-7, 4.4488*^7, 13031.9},
    {5.000000000032756*^-6, 4.4486*^6, 1303.18},
    {0.00004999999999999449, 444766.3772, 130.307},
    {0.0000700000000000145, 317663.8104, 93.0737},
    {0.00009999999999998899, 222338.1353, 65.1489},
    {0.00019999999999997797, 111128.0142, 32.5688},
    {0.00029999999999996696, 74060.7404, 21.7089},
    {0.00039999999999995595, 55527.8534, 16.2788},
    {0.0004999999999999449, 44408.6411, 13.0204},
    {0.0011999999999999789, 18467.0783, 5.419},
    {0.0014999999999999458, 14762.0404, 4.3329},
    {0.0024999999999999467, 8834.9687, 2.5954},
    {0.0034999999999999476, 6295.5956, 1.8508},
    {0.0044999999999999485, 4885.2285, 1.437},
    {0.006000000000000005, 3651.5499, 1.075},
    {0.007499999999999951, 2911.5996, 0.8578},
    {0.009000000000000008, 2418.4785, 0.713},
    {0.010499999999999954, 2066.3569, 0.6096},
    {0.01200000000000001, 1802.3499, 0.532},
    {0.015000000000000013, 1432.9104, 0.4235},
    {0.018000000000000016, 1186.7654, 0.3512},
    {0.02100000000000002, 1011.0492, 0.2996},
    {0.02400000000000002, 879.3422, 0.2609},
    {0.027000000000000024, 776.9631, 0.2308},
    {0.030000000000000027, 695.1084, 0.2067},
    {0.03300000000000003, 628.1747, 0.187},
    {0.03600000000000003, 572.4306, 0.1706},
    {0.039000000000000035, 525.2925, 0.1568},
    {0.04200000000000004, 484.9124, 0.1449},
    {0.04500000000000004, 449.9403, 0.1347},
    {0.050000000000000044, 401.0128, 0.1203},
    {0.05500000000000005, 361.0291, 0.1086},
    {0.06000000000000005, 327.7494, 0.0988},
    {0.06999999999999995, 275.5374, 0.0835},
    {0.07999999999999996, 236.4744, 0.0721},
    {0.08999999999999997, 206.1704, 0.0633},
    {0.09999999999999998, 181.9925, 0.0563},
    {0.10999999999999999, 162.2665, 0.0506},
    {0.12, 145.8766, 0.0458},
    {0.13, 132.0495, 0.0419},
    {0.14, 120.2353, 0.0385},
    {0.15000000000000002, 110.0296, 0.0356},
    {0.16000000000000003, 101.1291, 0.0331},
    {0.17000000000000004, 93.3025, 0.0309},
    {0.18000000000000005, 86.3697, 0.029},
    {0.18999999999999995, 80.188, 0.0273},
    {0.19999999999999996, 74.6447, 0.0258},
    {0.20999999999999996, 69.6473, 0.0244},
    {0.22499999999999998, 63.0144, 0.0227},
    {0.24, 57.2426, 0.0211},
    {0.26, 50.6248, 0.0195},
    {0.28, 44.9938, 0.0181},
    {0.30000000000000004, 40.148, 0.0169},
    {0.31999999999999995, 35.9375, 0.016},
    {0.35, 30.5671, 0.0148},
    {0.38, 26.0849, 0.014},
    {0.41000000000000003, 22.2872, 0.0133},
    {0.43999999999999995, 19.0268, 0.0128},
    {0.47, 16.1949, 0.0125},
    {0.5, 13.7076, 0.0123},
    {0.53, 11.5019, 0.0122},
    {0.56, 9.5269, 0.0121},
    {0.5900000000000001, 7.7434, 0.0122},
    {0.62, 6.1206, 0.0123},
    {0.65, 4.6329, 0.0125},
    {0.6799999999999999, 3.26, 0.0127},
    {0.7, 2.4011, 0.0129},
    {0.72, 1.5819, 0.0131},
    {0.74, 0.8002, 0.0133},
    {0.76, 0.0529, 0.0135},
    {0.775, -0.4858, 0.0137},
    {0.79, -1.0065, 0.0139},
    {0.8049999999999999, -1.5097, 0.0141},
    {0.8200000000000001, -1.9946, 0.0143},
    {0.835, -2.4614, 0.0145},
    {0.85, -2.9087, 0.0147},
    {0.865, -3.335, 0.0149},
    {0.875, -3.6061, 0.0151},
    {0.885, -3.8659, 0.0152},
    {0.895, -4.113, 0.0154},
    {0.905, -4.3447, 0.0155},
    {0.915, -4.5591, 0.0157},
    {0.925, -4.752, 0.0158},
    {0.935, -4.9182, 0.016},
    {0.945, -5.0501, 0.0161},
    {0.955, -5.1343, 0.0163},
    {0.961, -5.153, 0.0164},
    {0.965, -5.1474, 0.0165},
    {0.969, -5.1238, 0.0165},
    {0.972, -5.0913, 0.0166},
    {0.975, -5.0428, 0.0166},
    {0.978, -4.9746, 0.0167},
    {0.981, -4.8809, 0.0167},
    {0.984, -4.7526, 0.0168},
    {0.987, -4.5761, 0.0168},
    {0.989, -4.4197, 0.0169},
    {0.992, -4.0939, 0.0169},
    {0.995, -3.5644, 0.017},
    {0.997271, -2.8288, 0.017},
    {0.999002, -1.5404, 0.0171},
    {0.999535, -0.5378, 0.0171},
    {0.999746, 0.2624, 0.0171},
    {0.999845, 0.9182, 0.0171},
    {0.999898, 1.4746, 0.0171},
    {0.999928, 1.9383, 0.0171},
    {0.999947, 2.3463, 0.0171},
    {0.99996, 2.7212, 0.0171},
    {0.999968, 3.0185, 0.0171},
    {0.999974, 3.2952, 0.0171},
    {0.999979, 3.5799, 0.0171},
    {0.999982, 3.7853, 0.0171},
    {0.999985, 4.0283, 0.0171},
    {0.999987, 4.2191, 0.0171},
    {0.999989, 4.4417, 0.0171},
    {0.99999, 4.5688, 0.0171},
    {0.999991, 4.7093, 0.0171},
    {0.999992, 4.8664, 0.0171},
    {0.99999273226, 4.9942, 0.0171},
    {0.99999339168, 5.1211, 0.0171},
    {0.9999985, 7.0981, 0.0171},
    {0.99999945, 8.4359, 0.0171},
    {0.99999985, 10.1683, 0.0171},
    {0.999999945, 11.506, 0.0171},
    {0.999999985, 13.2383, 0.0171}};


==> anc/IggCFTF.txt <==
IGrid[gg,CFTF,R02]={
    {5.000000002919336*^-8, -5.5584*^7, 77177.6},
    {4.999999999588667*^-7, -5.5555*^6, 7717.75},
    {5.000000000032756*^-6, -553927.7086, 771.77},
    {0.00004999999999999449, -54555.118, 77.1721},
    {0.0000700000000000145, -38775.0166, 55.1214},
    {0.00009999999999998899, -26963.8194, 38.5836},
    {0.00019999999999997797, -13239.7173, 19.2897},
    {0.00029999999999996696, -8695.728, 12.8583},
    {0.00039999999999995595, -6436.8702, 9.6428},
    {0.0004999999999999449, -5088.6341, 7.7135},
    {0.0011999999999999789, -1985.7295, 3.2123},
    {0.0014999999999999458, -1552.6108, 2.5694},
    {0.0024999999999999467, -872.7057, 1.5408},
    {0.0034999999999999476, -589.9444, 1.1002},
    {0.0044999999999999485, -436.8781, 0.8554},
    {0.006000000000000005, -306.6542, 0.6412},
    {0.007499999999999951, -230.9395, 0.5128},
    {0.009000000000000008, -181.8804, 0.4271},
    {0.010499999999999954, -147.7504, 0.3659},
    {0.01200000000000001, -122.7755, 0.32},
    {0.015000000000000013, -88.9374, 0.2558},
    {0.018000000000000016, -67.3069, 0.2129},
    {0.02100000000000002, -52.438, 0.1823},
    {0.02400000000000002, -41.6742, 0.1593},
    {0.027000000000000024, -33.5743, 0.1414},
    {0.030000000000000027, -27.2926, 0.127},
    {0.03300000000000003, -22.3016, 0.1153},
    {0.03600000000000003, -18.2576, 0.1055},
    {0.039000000000000035, -14.9248, 0.0972},
    {0.04200000000000004, -12.1403, 0.0901},
    {0.04500000000000004, -9.7861, 0.0839},
    {0.050000000000000044, -6.5899, 0.0752},
    {0.05500000000000005, -4.0722, 0.0681},
    {0.06000000000000005, -2.0497, 0.0622},
    {0.06999999999999995, 0.9715, 0.0528},
    {0.07999999999999996, 3.0878, 0.0458},
    {0.08999999999999997, 4.626, 0.0403},
    {0.09999999999999998, 5.7745, 0.0359},
    {0.10999999999999999, 6.6485, 0.0323},
    {0.12, 7.3226, 0.0293},
    {0.13, 7.8468, 0.0267},
    {0.14, 8.2558, 0.0245},
    {0.15000000000000002, 8.5745, 0.0226},
    {0.16000000000000003, 8.8209, 0.0209},
    {0.17000000000000004, 9.0089, 0.0195},
    {0.18000000000000005, 9.1489, 0.0182},
    {0.18999999999999995, 9.2489, 0.017},
    {0.19999999999999996, 9.3153, 0.0159},
    {0.20999999999999996, 9.3533, 0.015},
    {0.22499999999999998, 9.3658, 0.0137},
    {0.24, 9.3345, 0.0126},
    {0.26, 9.2388, 0.0113},
    {0.28, 9.0945, 0.0103},
    {0.30000000000000004, 8.9126, 0.0093},
    {0.31999999999999995, 8.7011, 0.0085},
    {0.35, 8.3419, 0.0075},
    {0.38, 7.9459, 0.0066},
    {0.41000000000000003, 7.5246, 0.0059},
    {0.43999999999999995, 7.0866, 0.0052},
    {0.47, 6.6383, 0.0047},
    {0.5, 6.1849, 0.0042},
    {0.53, 5.7305, 0.0038},
    {0.56, 5.2784, 0.0034},
    {0.5900000000000001, 4.8313, 0.003},
    {0.62, 4.3916, 0.0027},
    {0.65, 3.961, 0.0024},
    {0.6799999999999999, 3.5413, 0.0022},
    {0.7, 3.2681, 0.002},
    {0.72, 3.0008, 0.0019},
    {0.74, 2.7395, 0.0017},
    {0.76, 2.4846, 0.0016},
    {0.775, 2.2978, 0.0014},
    {0.79, 2.1148, 0.0013},
    {0.8049999999999999, 1.9357, 0.0012},
    {0.8200000000000001, 1.7607, 0.0011},
    {0.835, 1.5898, 0.001},
    {0.85, 1.4231, 0.0009},
    {0.865, 1.2606, 0.0008},
    {0.875, 1.1547, 0.0008},
    {0.885, 1.0507, 0.0007},
    {0.895, 0.9487, 0.0006},
    {0.905, 0.8487, 0.0006},
    {0.915, 0.7506, 0.0005},
    {0.925, 0.6546, 0.0005},
    {0.935, 0.5606, 0.0004},
    {0.945, 0.4687, 0.0003},
    {0.955, 0.3788, 0.0003},
    {0.961, 0.3258, 0.0002},
    {0.965, 0.2909, 0.0002},
    {0.969, 0.2564, 0.0002},
    {0.972, 0.2307, 0.0002},
    {0.975, 0.2052, 0.0002},
    {0.978, 0.1799, 0.0001},
    {0.981, 0.1547, 0.0001},
    {0.984, 0.1298, 0.0001},
    {0.987, 0.1051, 0.0001},
    {0.989, 0.0887, 0.0001},
    {0.992, 0.0642, 0.},
    {0.995, 0.04, 0.},
    {0.997271, 0.0218, 0.},
    {0.999002, 0.0079, 6.0565*^-6},
    {0.999535, 0.0037, 2.8219*^-6},
    {0.999746, 0.002, 1.5414*^-6},
    {0.999845, 0.0012, 9.4062*^-7},
    {0.999898, 0.0008, 6.1898*^-7},
    {0.999928, 0.0006, 4.3698*^-7},
    {0.999947, 0.0004, 3.2191*^-7},
    {0.99996, 0.0003, 2.4329*^-7},
    {0.999968, 0.0003, 1.95*^-7},
    {0.999974, 0.0002, 1.589*^-7},
    {0.999979, 0.0002, 1.289*^-7},
    {0.999982, 0.0001, 1.1112*^-7},
    {0.999985, 0.0001, 9.3396*^-8},
    {0.999987, 0.0001, 8.1771*^-8},
    {0.999989, 0.0001, 7.0273*^-8},
    {0.99999, 0.0001, 6.4639*^-8},
    {0.999991, 0.0001, 5.9082*^-8},
    {0.999992, 0.0001, 5.3582*^-8},
    {0.99999273226, 0.0001, 4.9502*^-8},
    {0.99999339168, 0.0001, 4.5897*^-8},
    {0.9999985, 0., 2.5806*^-8},
    {0.99999945, 4.3695*^-6, 2.2022*^-8},
    {0.99999985, 1.1941*^-6, 2.3595*^-8},
    {0.999999945, 4.3935*^-7, 1.9041*^-8},
    {0.999999985, 1.2037*^-7, 1.1994*^-8}};


IGrid[gg,CFTF,R05]={
    {5.000000002919336*^-8, -6.7159*^7, 77375.1},
    {4.999999999588667*^-7, -6.7131*^6, 7737.51},
    {5.000000000032756*^-6, -669687.7086, 773.746},
    {0.00004999999999999449, -66130.118, 77.3692},
    {0.0000700000000000145, -47043.0166, 55.2624},
    {0.00009999999999998899, -32750.8194, 38.6822},
    {0.00019999999999997797, -16132.5173, 19.3387},
    {0.00029999999999996696, -10623.828, 12.8911},
    {0.00039999999999995595, -7882.6702, 9.6674},
    {0.0004999999999999449, -6245.0341, 7.7332},
    {0.0011999999999999789, -2466.8795, 3.2205},
    {0.0014999999999999458, -1937.3008, 2.5759},
    {0.0024999999999999467, -1103.0457, 1.5447},
    {0.0034999999999999476, -754.1344, 1.103},
    {0.0044999999999999485, -564.3281, 0.8575},
    {0.006000000000000005, -401.9442, 0.6429},
    {0.007499999999999951, -306.9295, 0.5141},
    {0.009000000000000008, -245.0204, 0.4282},
    {0.010499999999999954, -201.7024, 0.3669},
    {0.01200000000000001, -169.8375, 0.3209},
    {0.015000000000000013, -126.3564, 0.2564},
    {0.018000000000000016, -98.2979, 0.2135},
    {0.02100000000000002, -78.838, 0.1827},
    {0.02400000000000002, -64.6312, 0.1597},
    {0.027000000000000024, -53.8543, 0.1417},
    {0.030000000000000027, -45.4326, 0.1274},
    {0.03300000000000003, -38.6896, 0.1156},
    {0.03600000000000003, -33.1866, 0.1058},
    {0.039000000000000035, -28.6188, 0.0974},
    {0.04200000000000004, -24.7773, 0.0902},
    {0.04500000000000004, -21.5071, 0.0841},
    {0.050000000000000044, -17.0299, 0.0754},
    {0.05500000000000005, -13.4642, 0.0683},
    {0.06000000000000005, -10.5687, 0.0623},
    {0.06999999999999995, -6.1776, 0.0529},
    {0.07999999999999996, -3.037, 0.0459},
    {0.08999999999999997, -0.7036, 0.0404},
    {0.09999999999999998, 1.0793, 0.036},
    {0.10999999999999999, 2.4711, 0.0324},
    {0.12, 3.5752, 0.0293},
    {0.13, 4.462, 0.0268},
    {0.14, 5.1807, 0.0246},
    {0.15000000000000002, 5.7666, 0.0227},
    {0.16000000000000003, 6.246, 0.021},
    {0.17000000000000004, 6.6386, 0.0195},
    {0.18000000000000005, 6.9597, 0.0182},
    {0.18999999999999995, 7.2209, 0.017},
    {0.19999999999999996, 7.4317, 0.016},
    {0.20999999999999996, 7.5996, 0.015},
    {0.22499999999999998, 7.7842, 0.0138},
    {0.24, 7.902, 0.0126},
    {0.26, 7.9765, 0.0114},
    {0.28, 7.9763, 0.0103},
    {0.30000000000000004, 7.9174, 0.0093},
    {0.31999999999999995, 7.812, 0.0085},
    {0.35, 7.5867, 0.0075},
    {0.38, 7.3006, 0.0066},
    {0.41000000000000003, 6.9707, 0.0059},
    {0.43999999999999995, 6.6094, 0.0052},
    {0.47, 6.226, 0.0047},
    {0.5, 5.8282, 0.0042},
    {0.53, 5.4215, 0.0038},
    {0.56, 5.0107, 0.0034},
    {0.5900000000000001, 4.5996, 0.0031},
    {0.62, 4.1912, 0.0027},
    {0.65, 3.7882, 0.0025},
    {0.6799999999999999, 3.3929, 0.0022},
    {0.7, 3.1344, 0.002},
    {0.72, 2.8806, 0.0019},
    {0.74, 2.6319, 0.0017},
    {0.76, 2.3887, 0.0016},
    {0.775, 2.2101, 0.0014},
    {0.79, 2.0349, 0.0013},
    {0.8049999999999999, 1.8633, 0.0012},
    {0.8200000000000001, 1.6954, 0.0011},
    {0.835, 1.5312, 0.001},
    {0.85, 1.371, 0.0009},
    {0.865, 1.2147, 0.0008},
    {0.875, 1.1127, 0.0008},
    {0.885, 1.0126, 0.0007},
    {0.895, 0.9143, 0.0006},
    {0.905, 0.818, 0.0006},
    {0.915, 0.7235, 0.0005},
    {0.925, 0.6309, 0.0005},
    {0.935, 0.5403, 0.0004},
    {0.945, 0.4517, 0.0003},
    {0.955, 0.365, 0.0003},
    {0.961, 0.314, 0.0002},
    {0.965, 0.2804, 0.0002},
    {0.969, 0.247, 0.0002},
    {0.972, 0.2223, 0.0002},
    {0.975, 0.1977, 0.0002},
    {0.978, 0.1733, 0.0001},
    {0.981, 0.1491, 0.0001},
    {0.984, 0.1251, 0.0001},
    {0.987, 0.1012, 0.0001},
    {0.989, 0.0854, 0.0001},
    {0.992, 0.0619, 0.},
    {0.995, 0.0385, 0.},
    {0.997271, 0.021, 0.},
    {0.999002, 0.0076, 6.0796*^-6},
    {0.999535, 0.0036, 2.8326*^-6},
    {0.999746, 0.0019, 1.5473*^-6},
    {0.999845, 0.0012, 9.442*^-7},
    {0.999898, 0.0008, 6.2134*^-7},
    {0.999928, 0.0006, 4.3864*^-7},
    {0.999947, 0.0004, 3.2312*^-7},
    {0.99996, 0.0003, 2.4422*^-7},
    {0.999968, 0.0002, 1.9573*^-7},
    {0.999974, 0.0002, 1.5946*^-7},
    {0.999979, 0.0002, 1.2938*^-7},
    {0.999982, 0.0001, 1.1151*^-7},
    {0.999985, 0.0001, 9.3757*^-8},
    {0.999987, 0.0001, 8.206*^-8},
    {0.999989, 0.0001, 7.0502*^-8},
    {0.99999, 0.0001, 6.4871*^-8},
    {0.999991, 0.0001, 5.917*^-8},
    {0.999992, 0.0001, 5.3714*^-8},
    {0.99999273226, 0.0001, 4.9655*^-8},
    {0.99999339168, 0.0001, 4.6178*^-8},
    {0.9999985, 0., 2.591*^-8},
    {0.99999945, 4.208*^-6, 2.2044*^-8},
    {0.99999985, 1.1506*^-6, 2.367*^-8},
    {0.999999945, 4.2352*^-7, 1.9139*^-8},
    {0.999999985, 1.1607*^-7, 1.2003*^-8}};


IGrid[gg,CFTF,R08]={
    {5.000000002919336*^-8, -8.7489*^7, 78333.3},
    {4.999999999588667*^-7, -8.746*^6, 7833.32},
    {5.000000000032756*^-6, -872977.7086, 783.327},
    {0.00004999999999999449, -86457.118, 78.3274},
    {0.0000700000000000145, -61561.0166, 55.9467},
    {0.00009999999999998899, -42912.8194, 39.1614},
    {0.00019999999999997797, -21212.7173, 19.5783},
    {0.00029999999999996696, -14009.928, 13.0508},
    {0.00039999999999995595, -10421.6702, 9.7871},
    {0.0004999999999999449, -8275.8341, 7.829},
    {0.0011999999999999789, -3311.8195, 3.2603},
    {0.0014999999999999458, -2612.7808, 2.6077},
    {0.0024999999999999467, -1507.4657, 1.5638},
    {0.0034999999999999476, -1042.3944, 1.1165},
    {0.0044999999999999485, -788.0481, 0.8681},
    {0.006000000000000005, -569.1942, 0.6507},
    {0.007499999999999951, -440.3095, 0.5203},
    {0.009000000000000008, -355.8104, 0.4334},
    {0.010499999999999954, -296.3574, 0.3713},
    {0.01200000000000001, -252.3965, 0.3247},
    {0.015000000000000013, -191.9804, 0.2595},
    {0.018000000000000016, -152.6339, 0.216},
    {0.02100000000000002, -125.112, 0.1849},
    {0.02400000000000002, -104.8602, 0.1616},
    {0.027000000000000024, -89.3823, 0.1434},
    {0.030000000000000027, -77.2006, 0.1288},
    {0.03300000000000003, -67.3836, 0.1169},
    {0.03600000000000003, -59.3186, 0.1069},
    {0.039000000000000035, -52.5858, 0.0985},
    {0.04200000000000004, -46.8883, 0.0913},
    {0.04500000000000004, -42.0081, 0.085},
    {0.050000000000000044, -35.2809, 0.0762},
    {0.05500000000000005, -29.8762, 0.069},
    {0.06000000000000005, -25.4487, 0.063},
    {0.06999999999999995, -18.6566, 0.0535},
    {0.07999999999999996, -13.7176, 0.0464},
    {0.08999999999999997, -9.9897, 0.0408},
    {0.09999999999999998, -7.0945, 0.0364},
    {0.10999999999999999, -4.7955, 0.0327},
    {0.12, -2.938, 0.0297},
    {0.13, -1.4164, 0.0271},
    {0.14, -0.1557, 0.0248},
    {0.15000000000000002, 0.8983, 0.0229},
    {0.16000000000000003, 1.785, 0.0212},
    {0.17000000000000004, 2.5353, 0.0197},
    {0.18000000000000005, 3.1726, 0.0184},
    {0.18999999999999995, 3.7152, 0.0172},
    {0.19999999999999996, 4.178, 0.0162},
    {0.20999999999999996, 4.5724, 0.0152},
    {0.22499999999999998, 5.0567, 0.0139},
    {0.24, 5.4343, 0.0128},
    {0.26, 5.8051, 0.0115},
    {0.28, 6.055, 0.0104},
    {0.30000000000000004, 6.2095, 0.0094},
    {0.31999999999999995, 6.2879, 0.0086},
    {0.35, 6.2938, 0.0076},
    {0.38, 6.1972, 0.0067},
    {0.41000000000000003, 6.0244, 0.0059},
    {0.43999999999999995, 5.7948, 0.0053},
    {0.47, 5.5229, 0.0047},
    {0.5, 5.2198, 0.0043},
    {0.53, 4.8944, 0.0038},
    {0.56, 4.5538, 0.0034},
    {0.5900000000000001, 4.2036, 0.0031},
    {0.62, 3.8485, 0.0028},
    {0.65, 3.4922, 0.0025},
    {0.6799999999999999, 3.138, 0.0022},
    {0.7, 2.9044, 0.002},
    {0.72, 2.6735, 0.0019},
    {0.74, 2.4462, 0.0017},
    {0.76, 2.2228, 0.0016},
    {0.775, 2.0582, 0.0015},
    {0.79, 1.8964, 0.0014},
    {0.8049999999999999, 1.7375, 0.0013},
    {0.8200000000000001, 1.5816, 0.0012},
    {0.835, 1.429, 0.0011},
    {0.85, 1.2798, 0.001},
    {0.865, 1.1341, 0.0009},
    {0.875, 1.039, 0.0008},
    {0.885, 0.9455, 0.0007},
    {0.895, 0.8538, 0.0007},
    {0.905, 0.7637, 0.0006},
    {0.915, 0.6755, 0.0005},
    {0.925, 0.589, 0.0005},
    {0.935, 0.5043, 0.0004},
    {0.945, 0.4215, 0.0003},
    {0.955, 0.3405, 0.0003},
    {0.961, 0.2929, 0.0002},
    {0.965, 0.2615, 0.0002},
    {0.969, 0.2304, 0.0002},
    {0.972, 0.2073, 0.0002},
    {0.975, 0.1843, 0.0002},
    {0.978, 0.1616, 0.0001},
    {0.981, 0.139, 0.0001},
    {0.984, 0.1166, 0.0001},
    {0.987, 0.0943, 0.0001},
    {0.989, 0.0796, 0.0001},
    {0.992, 0.0576, 0.},
    {0.995, 0.0359, 0.},
    {0.997271, 0.0195, 0.},
    {0.999002, 0.0071, 6.1683*^-6},
    {0.999535, 0.0033, 2.874*^-6},
    {0.999746, 0.0018, 1.5699*^-6},
    {0.999845, 0.0011, 9.5798*^-7},
    {0.999898, 0.0007, 6.3041*^-7},
    {0.999928, 0.0005, 4.4501*^-7},
    {0.999947, 0.0004, 3.2782*^-7},
    {0.99996, 0.0003, 2.4775*^-7},
    {0.999968, 0.0002, 1.9856*^-7},
    {0.999974, 0.0002, 1.6176*^-7},
    {0.999979, 0.0001, 1.3122*^-7},
    {0.999982, 0.0001, 1.1308*^-7},
    {0.999985, 0.0001, 9.5023*^-8},
    {0.999987, 0.0001, 8.3177*^-8},
    {0.999989, 0.0001, 7.1421*^-8},
    {0.99999, 0.0001, 6.5615*^-8},
    {0.999991, 0.0001, 5.9929*^-8},
    {0.999992, 0.0001, 5.4332*^-8},
    {0.99999273226, 0.0001, 5.0191*^-8},
    {0.99999339168, 0., 4.6699*^-8},
    {0.9999985, 0., 2.6286*^-8},
    {0.99999945, 3.9196*^-6, 2.2133*^-8},
    {0.99999985, 1.0714*^-6, 2.3903*^-8},
    {0.999999945, 3.9471*^-7, 1.935*^-8},
    {0.999999985, 1.0781*^-7, 1.4147*^-8}};


==> anc/IgqCF2.txt <==
IGrid[gq,CF2,R02]={
    {5.000000002919336*^-8, 1.3287*^9, 4.1438*^6},
    {4.999999999588667*^-7, 1.3287*^8, 414377.},
    {5.000000000032756*^-6, 1.3288*^7, 41437.5},
    {0.00004999999999999449, 1.3293*^6, 4143.55},
    {0.0000700000000000145, 949564.8837, 2959.61},
    {0.00009999999999998899, 664784.4722, 2071.66},
    {0.00019999999999997797, 332509.4846, 1035.72},
    {0.00029999999999996696, 221733.9725, 690.407},
    {0.00039999999999995595, 166337.7776, 517.751},
    {0.0004999999999999449, 133096.1947, 414.156},
    {0.0011999999999999789, 55506.9542, 172.437},
    {0.0014999999999999458, 44416.5156, 137.905},
    {0.0024999999999999467, 26663.6047, 82.6549},
    {0.0034999999999999476, 19049.8077, 58.9764},
    {0.0044999999999999485, 14817.0703, 45.8216},
    {0.006000000000000005, 11110.9416, 34.3113},
    {0.007499999999999951, 8885.5161, 27.4056},
    {0.009000000000000008, 7400.8556, 22.8011},
    {0.010499999999999954, 6339.6714, 19.5125},
    {0.01200000000000001, 5543.2875, 17.0461},
    {0.015000000000000013, 4427.4468, 13.5932},
    {0.018000000000000016, 3682.7426, 11.2913},
    {0.02100000000000002, 3150.3127, 9.6473},
    {0.02400000000000002, 2750.6238, 8.4145},
    {0.027000000000000024, 2439.4855, 7.4556},
    {0.030000000000000027, 2190.4022, 6.6885},
    {0.03300000000000003, 1986.4383, 6.0607},
    {0.03600000000000003, 1816.3512, 5.5378},
    {0.039000000000000035, 1672.34, 5.0955},
    {0.04200000000000004, 1548.8217, 4.7163},
    {0.04500000000000004, 1441.7152, 4.3876},
    {0.050000000000000044, 1291.6615, 3.9276},
    {0.05500000000000005, 1168.7777, 3.5514},
    {0.06000000000000005, 1066.3029, 3.2379},
    {0.06999999999999995, 905.1086, 2.7455},
    {0.07999999999999996, 784.082, 2.3765},
    {0.08999999999999997, 689.865, 2.0896},
    {0.09999999999999998, 614.4466, 1.8603},
    {0.10999999999999999, 552.7184, 1.6728},
    {0.12, 501.265, 1.5167},
    {0.13, 457.7283, 1.3848},
    {0.14, 420.4174, 1.2719},
    {0.15000000000000002, 388.0959, 1.1742},
    {0.16000000000000003, 359.8326, 1.0887},
    {0.17000000000000004, 334.9105, 1.0134},
    {0.18000000000000005, 312.7796, 0.9466},
    {0.18999999999999995, 292.9994, 0.8869},
    {0.19999999999999996, 275.2209, 0.8333},
    {0.20999999999999996, 259.1572, 0.7849},
    {0.22499999999999998, 237.7843, 0.7205},
    {0.24, 219.1337, 0.6643},
    {0.26, 197.6943, 0.5997},
    {0.28, 179.4048, 0.5446},
    {0.30000000000000004, 163.6378, 0.4971},
    {0.31999999999999995, 149.9219, 0.4557},
    {0.35, 132.431, 0.403},
    {0.38, 117.8589, 0.3589},
    {0.41000000000000003, 105.5625, 0.3218},
    {0.43999999999999995, 95.0751, 0.29},
    {0.47, 86.0436, 0.2627},
    {0.5, 78.2021, 0.239},
    {0.53, 71.3383, 0.2183},
    {0.56, 65.2854, 0.2},
    {0.5900000000000001, 59.9083, 0.1839},
    {0.62, 55.0901, 0.1697},
    {0.65, 50.7375, 0.157},
    {0.6799999999999999, 46.7625, 0.1457},
    {0.7, 44.282, 0.1388},
    {0.72, 41.9098, 0.1324},
    {0.74, 39.6226, 0.1265},
    {0.76, 37.3925, 0.1209},
    {0.775, 35.7407, 0.117},
    {0.79, 34.0914, 0.1133},
    {0.8049999999999999, 32.4268, 0.1098},
    {0.8200000000000001, 30.7284, 0.1065},
    {0.835, 28.9703, 0.1033},
    {0.85, 27.1196, 0.1003},
    {0.865, 25.1336, 0.0975},
    {0.875, 23.706, 0.0957},
    {0.885, 22.1682, 0.0939},
    {0.895, 20.4884, 0.0922},
    {0.905, 18.6241, 0.0906},
    {0.915, 16.5162, 0.089},
    {0.925, 14.0801, 0.0875},
    {0.935, 11.1869, 0.086},
    {0.945, 7.633, 0.0846},
    {0.955, 3.0654, 0.0832},
    {0.961, -0.417, 0.0824},
    {0.965, -3.1869, 0.0819},
    {0.969, -6.4424, 0.0814},
    {0.972, -9.3008, 0.081},
    {0.975, -12.627, 0.0806},
    {0.978, -16.5697, 0.0803},
    {0.981, -21.3517, 0.0799},
    {0.984, -27.3301, 0.0795},
    {0.987, -35.1202, 0.0792},
    {0.989, -41.8621, 0.0789},
    {0.992, -55.9613, 0.0786},
    {0.995, -80.0033, 0.0782},
    {0.997271, -117.2763, 0.078},
    {0.999002, -197.1501, 0.0778},
    {0.999535, -274.9055, 0.0777},
    {0.999746, -348.261, 0.0777},
    {0.999845, -416.5803, 0.0777},
    {0.999898, -480.7612, 0.0777},
    {0.999928, -538.8139, 0.0777},
    {0.999947, -593.4987, 0.0777},
    {0.99996, -646.8176, 0.0777},
    {0.999968, -691.2599, 0.0777},
    {0.999974, -734.3757, 0.0777},
    {0.999979, -780.5339, 0.0776},
    {0.999982, -815.0117, 0.0776},
    {0.999985, -857.0706, 0.0776},
    {0.999987, -891.0687, 0.0776},
    {0.999989, -931.8725, 0.0776},
    {0.99999, -955.6973, 0.0776},
    {0.999991, -982.5004, 0.0776},
    {0.999992, -1013.0483, 0.0776},
    {0.99999273226, -1038.4065, 0.0776},
    {0.99999339168, -1063.9441, 0.0776},
    {0.9999985, -1517.7227, 0.0776},
    {0.99999945, -1888.3568, 0.0776},
    {0.99999985, -2452.1707, 0.0776},
    {0.999999945, -2957.3784, 0.0776},
    {0.999999985, -3709.2429, 0.0776}};


IGrid[gq,CF2,R05]={
    {5.000000002919336*^-8, 6.4393*^8, 4.1167*^6},
    {4.999999999588667*^-7, 6.4394*^7, 411675.},
    {5.000000000032756*^-6, 6.4403*^6, 41167.3},
    {0.00004999999999999449, 644499.0151, 4116.53},
    {0.0000700000000000145, 460464.8837, 2940.32},
    {0.00009999999999998899, 322424.4722, 2058.16},
    {0.00019999999999997797, 161346.8846, 1028.97},
    {0.00029999999999996696, 107636.5725, 685.906},
    {0.00039999999999995595, 80773.7776, 514.374},
    {0.0004999999999999449, 64651.8947, 411.456},
    {0.0011999999999999789, 27008.6542, 171.312},
    {0.0014999999999999458, 21624.8456, 137.006},
    {0.0024999999999999467, 13002.5647, 82.1156},
    {0.0034999999999999476, 9301.6777, 58.5916},
    {0.0044999999999999485, 7242.9503, 45.5226},
    {0.006000000000000005, 5438.9816, 34.0875},
    {0.007499999999999951, 4354.8761, 27.2269},
    {0.009000000000000008, 3631.0656, 22.6523},
    {0.010499999999999954, 3113.3314, 19.3852},
    {0.01200000000000001, 2724.5575, 16.9348},
    {0.015000000000000013, 2179.3168, 13.5044},
    {0.018000000000000016, 1815.0156, 11.2176},
    {0.02100000000000002, 1554.2637, 9.5842},
    {0.02400000000000002, 1358.3208, 8.3595},
    {0.027000000000000024, 1205.6515, 7.4068},
    {0.030000000000000027, 1083.3122, 6.6447},
    {0.03300000000000003, 983.0533, 6.021},
    {0.03600000000000003, 899.3782, 5.5015},
    {0.039000000000000035, 828.468, 5.0621},
    {0.04200000000000004, 767.6097, 4.6853},
    {0.04500000000000004, 714.7932, 4.3588},
    {0.050000000000000044, 640.7285, 3.9018},
    {0.05500000000000005, 580.0147, 3.528},
    {0.06000000000000005, 529.3239, 3.2166},
    {0.06999999999999995, 449.4716, 2.7274},
    {0.07999999999999996, 389.401, 2.3608},
    {0.08999999999999997, 342.563, 2.0757},
    {0.09999999999999998, 305.0056, 1.848},
    {0.10999999999999999, 274.2174, 1.6617},
    {0.12, 248.52, 1.5067},
    {0.13, 226.7473, 1.3756},
    {0.14, 208.0714, 1.2634},
    {0.15000000000000002, 191.8719, 1.1663},
    {0.16000000000000003, 177.6896, 1.0814},
    {0.17000000000000004, 165.1755, 1.0066},
    {0.18000000000000005, 154.0516, 0.9402},
    {0.18999999999999995, 144.1022, 0.8809},
    {0.19999999999999996, 135.1533, 0.8277},
    {0.20999999999999996, 127.06, 0.7796},
    {0.22499999999999998, 116.284, 0.7156},
    {0.24, 106.8758, 0.6597},
    {0.26, 96.0469, 0.5956},
    {0.28, 86.8012, 0.5408},
    {0.30000000000000004, 78.8251, 0.4936},
    {0.31999999999999995, 71.8825, 0.4525},
    {0.35, 63.0218, 0.4001},
    {0.38, 55.6325, 0.3564},
    {0.41000000000000003, 49.3903, 0.3194},
    {0.43999999999999995, 44.0586, 0.2879},
    {0.47, 39.458, 0.2607},
    {0.5, 35.4511, 0.2372},
    {0.53, 31.9308, 0.2166},
    {0.56, 28.8044, 0.1985},
    {0.5900000000000001, 26.0026, 0.1825},
    {0.62, 23.4619, 0.1683},
    {0.65, 21.1266, 0.1557},
    {0.6799999999999999, 18.9457, 0.1445},
    {0.7, 17.5505, 0.1376},
    {0.72, 16.1852, 0.1313},
    {0.74, 14.8305, 0.1254},
    {0.76, 13.4666, 0.1199},
    {0.775, 12.4234, 0.116},
    {0.79, 11.3496, 0.1123},
    {0.8049999999999999, 10.2297, 0.1089},
    {0.8200000000000001, 9.0464, 0.1055},
    {0.835, 7.7749, 0.1024},
    {0.85, 6.3855, 0.0994},
    {0.865, 4.8359, 0.0966},
    {0.875, 3.686, 0.0948},
    {0.885, 2.4152, 0.0931},
    {0.895, 0.9935, 0.0914},
    {0.905, -0.6224, 0.0898},
    {0.915, -2.491, 0.0882},
    {0.925, -4.6968, 0.0867},
    {0.935, -7.3672, 0.0852},
    {0.945, -10.7083, 0.0838},
    {0.955, -15.0706, 0.0825},
    {0.961, -18.4332, 0.0817},
    {0.965, -21.1249, 0.0811},
    {0.969, -24.3034, 0.0806},
    {0.972, -27.1044, 0.0803},
    {0.975, -30.3742, 0.0799},
    {0.978, -34.2611, 0.0795},
    {0.981, -38.9883, 0.0791},
    {0.984, -44.9121, 0.0788},
    {0.987, -52.6481, 0.0784},
    {0.989, -59.3546, 0.0782},
    {0.992, -73.401, 0.0778},
    {0.995, -97.3915, 0.0775},
    {0.997271, -134.6253, 0.0772},
    {0.999002, -214.4696, 0.077},
    {0.999535, -292.2159, 0.077},
    {0.999746, -365.5677, 0.0769},
    {0.999845, -433.8855, 0.0769},
    {0.999898, -498.0655, 0.0769},
    {0.999928, -556.1177, 0.0769},
    {0.999947, -610.8023, 0.0769},
    {0.99996, -664.1209, 0.0769},
    {0.999968, -708.5631, 0.0769},
    {0.999974, -751.6788, 0.0769},
    {0.999979, -797.837, 0.0769},
    {0.999982, -832.3147, 0.0769},
    {0.999985, -874.3735, 0.0769},
    {0.999987, -908.3716, 0.0769},
    {0.999989, -949.1754, 0.0769},
    {0.99999, -973.0002, 0.0769},
    {0.999991, -999.8032, 0.0769},
    {0.999992, -1030.3511, 0.0769},
    {0.99999273226, -1055.7093, 0.0769},
    {0.99999339168, -1081.2469, 0.0769},
    {0.9999985, -1535.0254, 0.0769},
    {0.99999945, -1905.6594, 0.0769},
    {0.99999985, -2469.4734, 0.0769},
    {0.999999945, -2974.6811, 0.0769},
    {0.999999985, -3726.5456, 0.0769}};


IGrid[gq,CF2,R08]={
    {5.000000002919336*^-8, 3.065*^8, 4.2629*^6},
    {4.999999999588667*^-7, 3.0652*^7, 426287.},
    {5.000000000032756*^-6, 3.0661*^6, 42628.5},
    {0.00004999999999999449, 307093.1151, 4262.65},
    {0.0000700000000000145, 219465.0837, 3044.68},
    {0.00009999999999998899, 153730.3722, 2131.21},
    {0.00019999999999997797, 77008.7846, 1065.49},
    {0.00029999999999996696, 51417.0725, 710.253},
    {0.00039999999999995595, 38613.5976, 532.633},
    {0.0004999999999999449, 30927.4047, 426.061},
    {0.0011999999999999789, 12967.1842, 177.393},
    {0.0014999999999999458, 10395.2456, 141.869},
    {0.0024999999999999467, 6271.9347, 85.031},
    {0.0034999999999999476, 4499.2337, 60.6718},
    {0.0044999999999999485, 3511.6893, 47.139},
    {0.006000000000000005, 2644.9966, 35.2979},
    {0.007499999999999951, 2123.2241, 28.1938},
    {0.009000000000000008, 1774.3256, 23.4569},
    {0.010499999999999954, 1524.3894, 20.0738},
    {0.01200000000000001, 1336.4345, 17.5365},
    {0.015000000000000013, 1072.3389, 13.9843},
    {0.018000000000000016, 895.4553, 11.6163},
    {0.02100000000000002, 768.5633, 9.9249},
    {0.02400000000000002, 673.0101, 8.6567},
    {0.027000000000000024, 598.417, 7.6702},
    {0.030000000000000027, 538.5174, 6.881},
    {0.03300000000000003, 489.3564, 6.2353},
    {0.03600000000000003, 448.2469, 5.6973},
    {0.039000000000000035, 413.3557, 5.2423},
    {0.04200000000000004, 383.3587, 4.8522},
    {0.04500000000000004, 357.2896, 4.514},
    {0.050000000000000044, 320.6538, 4.0408},
    {0.05500000000000005, 290.5577, 3.6538},
    {0.06000000000000005, 265.3784, 3.3313},
    {0.06999999999999995, 225.5891, 2.8247},
    {0.07999999999999996, 195.5408, 2.4451},
    {0.08999999999999997, 172.0196, 2.15},
    {0.09999999999999998, 153.1033, 1.9141},
    {0.10999999999999999, 137.5483, 1.7212},
    {0.12, 124.5281, 1.5607},
    {0.13, 113.4633, 1.425},
    {0.14, 103.9498, 1.3088},
    {0.15000000000000002, 95.6783, 1.2082},
    {0.16000000000000003, 88.419, 1.1204},
    {0.17000000000000004, 82.0016, 1.0429},
    {0.18000000000000005, 76.2872, 0.9742},
    {0.18999999999999995, 71.1669, 0.9128},
    {0.19999999999999996, 66.5534, 0.8576},
    {0.20999999999999996, 62.3755, 0.8078},
    {0.22499999999999998, 56.8002, 0.7416},
    {0.24, 51.9198, 0.6838},
    {0.26, 46.2946, 0.6173},
    {0.28, 41.4791, 0.5606},
    {0.30000000000000004, 37.3166, 0.5118},
    {0.31999999999999995, 33.6859, 0.4692},
    {0.35, 29.0426, 0.415},
    {0.38, 25.1576, 0.3697},
    {0.41000000000000003, 21.8647, 0.3315},
    {0.43999999999999995, 19.0429, 0.2988},
    {0.47, 16.5947, 0.2708},
    {0.5, 14.4497, 0.2464},
    {0.53, 12.5462, 0.2251},
    {0.56, 10.8357, 0.2063},
    {0.5900000000000001, 9.2779, 0.1898},
    {0.62, 7.8358, 0.1752},
    {0.65, 6.4736, 0.1621},
    {0.6799999999999999, 5.1547, 0.1505},
    {0.7, 4.2814, 0.1435},
    {0.72, 3.3988, 0.1369},
    {0.74, 2.4922, 0.1308},
    {0.76, 1.5434, 0.1251},
    {0.775, 0.7917, 0.1211},
    {0.79, -0.0065, 0.1174},
    {0.8049999999999999, -0.865, 0.1138},
    {0.8200000000000001, -1.8019, 0.1104},
    {0.835, -2.8397, 0.1071},
    {0.85, -4.0087, 0.1041},
    {0.865, -5.3496, 0.1011},
    {0.875, -6.3668, 0.0993},
    {0.885, -7.5099, 0.0975},
    {0.895, -8.8086, 0.0958},
    {0.905, -10.3056, 0.0941},
    {0.915, -12.0604, 0.0925},
    {0.925, -14.1565, 0.0909},
    {0.935, -16.7211, 0.0894},
    {0.945, -19.9597, 0.088},
    {0.955, -24.2233, 0.0866},
    {0.961, -27.5295, 0.0858},
    {0.965, -30.1843, 0.0853},
    {0.969, -33.3259, 0.0847},
    {0.972, -36.1, 0.0843},
    {0.975, -39.3429, 0.084},
    {0.978, -43.203, 0.0836},
    {0.981, -47.9041, 0.0832},
    {0.984, -53.8022, 0.0828},
    {0.987, -61.5128, 0.0825},
    {0.989, -68.2021, 0.0822},
    {0.992, -82.2233, 0.0819},
    {0.995, -106.1886, 0.0815},
    {0.997271, -143.4039, 0.0812},
    {0.999002, -223.2337, 0.081},
    {0.999535, -300.9758, 0.081},
    {0.999746, -374.3259, 0.0809},
    {0.999845, -442.6428, 0.0809},
    {0.999898, -506.8224, 0.0809},
    {0.999928, -564.8743, 0.0809},
    {0.999947, -619.5587, 0.0809},
    {0.99996, -672.8773, 0.0809},
    {0.999968, -717.3194, 0.0809},
    {0.999974, -760.4351, 0.0809},
    {0.999979, -806.5932, 0.0809},
    {0.999982, -841.0709, 0.0809},
    {0.999985, -883.1297, 0.0809},
    {0.999987, -917.1277, 0.0809},
    {0.999989, -957.9315, 0.0809},
    {0.99999, -981.7563, 0.0809},
    {0.999991, -1008.5593, 0.0809},
    {0.999992, -1039.1072, 0.0809},
    {0.99999273226, -1064.4654, 0.0809},
    {0.99999339168, -1090.003, 0.0809},
    {0.9999985, -1543.7815, 0.0809},
    {0.99999945, -1914.4155, 0.0809},
    {0.99999985, -2478.2294, 0.0809},
    {0.999999945, -2983.4371, 0.0809},
    {0.999999985, -3735.3016, 0.0809}};


==> anc/IgqCFCA.txt <==
IGrid[gq,CFCA,R02]={
    {5.000000002919336*^-8, 2.8903*^8, 3.361*^7},
    {4.999999999588667*^-7, 2.8909*^7, 2.3533*^6},
    {5.000000000032756*^-6, 2.8877*^6, 159324.},
    {0.00004999999999999449, 286980.329, 10387.8},
    {0.0000700000000000145, 204530.8724, 6945.6},
    {0.00009999999999998899, 142765.072, 4529.53},
    {0.00019999999999997797, 70776.9064, 1969.35},
    {0.00029999999999996696, 46842.4601, 1208.05},
    {0.00039999999999995595, 34902.1318, 853.672},
    {0.0004999999999999449, 27750.2247, 651.972},
    {0.0011999999999999789, 11158.0638, 226.2},
    {0.0014999999999999458, 8811.4952, 172.697},
    {0.0024999999999999467, 5089.8536, 93.1066},
    {0.0034999999999999476, 3517.7262, 61.9944},
    {0.0044999999999999485, 2655.6714, 45.7652},
    {0.006000000000000005, 1912.4779, 32.349},
    {0.007499999999999951, 1474.1891, 24.7168},
    {0.009000000000000008, 1186.7647, 19.8449},
    {0.010499999999999954, 984.6258, 16.4857},
    {0.01200000000000001, 835.2845, 14.0413},
    {0.015000000000000013, 630.4145, 10.7404},
    {0.018000000000000016, 497.6288, 8.6295},
    {0.02100000000000002, 405.2573, 7.173},
    {0.02400000000000002, 337.7525, 6.1121},
    {0.027000000000000024, 286.5544, 5.3075},
    {0.030000000000000027, 246.5687, 4.6783},
    {0.03300000000000003, 214.6382, 4.1734},
    {0.03600000000000003, 188.6468, 3.7602},
    {0.039000000000000035, 167.1715, 3.4161},
    {0.04200000000000004, 149.1679, 3.1259},
    {0.04500000000000004, 133.9144, 2.8775},
    {0.050000000000000044, 113.1719, 2.5356},
    {0.05500000000000005, 96.8141, 2.2612},
    {0.06000000000000005, 83.6627, 2.0366},
    {0.06999999999999995, 64.0519, 1.6918},
    {0.07999999999999996, 50.3466, 1.4397},
    {0.08999999999999997, 40.4039, 1.2476},
    {0.09999999999999998, 32.9888, 1.0973},
    {0.10999999999999999, 27.3294, 0.9765},
    {0.12, 22.9328, 0.8775},
    {0.13, 19.4671, 0.7948},
    {0.14, 16.7037, 0.7249},
    {0.15000000000000002, 14.4747, 0.6651},
    {0.16000000000000003, 12.6625, 0.6133},
    {0.17000000000000004, 11.1807, 0.568},
    {0.18000000000000005, 9.9614, 0.5282},
    {0.18999999999999995, 8.9553, 0.4929},
    {0.19999999999999996, 8.1221, 0.4615},
    {0.20999999999999996, 7.4312, 0.4332},
    {0.22499999999999998, 6.607, 0.3959},
    {0.24, 5.9838, 0.365},
    {0.26, 5.3882, 0.3269},
    {0.28, 4.9919, 0.2958},
    {0.30000000000000004, 4.7422, 0.2692},
    {0.31999999999999995, 4.5989, 0.2462},
    {0.35, 4.5302, 0.2172},
    {0.38, 4.5855, 0.1932},
    {0.41000000000000003, 4.7268, 0.1729},
    {0.43999999999999995, 4.9305, 0.1557},
    {0.47, 5.1822, 0.1409},
    {0.5, 5.4737, 0.128},
    {0.53, 5.8017, 0.1169},
    {0.56, 6.1662, 0.1071},
    {0.5900000000000001, 6.5691, 0.0985},
    {0.62, 7.0174, 0.091},
    {0.65, 7.5179, 0.0843},
    {0.6799999999999999, 8.084, 0.0784},
    {0.7, 8.5064, 0.0747},
    {0.72, 8.9731, 0.0714},
    {0.74, 9.4923, 0.0683},
    {0.76, 10.0765, 0.0654},
    {0.775, 10.566, 0.0634},
    {0.79, 11.1084, 0.0614},
    {0.8049999999999999, 11.715, 0.0596},
    {0.8200000000000001, 12.3986, 0.0579},
    {0.835, 13.1774, 0.0563},
    {0.85, 14.0761, 0.0548},
    {0.865, 15.1274, 0.0533},
    {0.875, 15.9359, 0.0524},
    {0.885, 16.8518, 0.0516},
    {0.895, 17.9011, 0.0507},
    {0.905, 19.1187, 0.05},
    {0.915, 20.5529, 0.0493},
    {0.925, 22.2735, 0.0486},
    {0.935, 24.3879, 0.048},
    {0.945, 27.0665, 0.0475},
    {0.955, 30.6055, 0.0471},
    {0.961, 33.3575, 0.047},
    {0.965, 35.5718, 0.0469},
    {0.969, 38.1994, 0.0469},
    {0.972, 40.5236, 0.0469},
    {0.975, 43.2462, 0.0469},
    {0.978, 46.4946, 0.047},
    {0.981, 50.462, 0.0471},
    {0.984, 55.4562, 0.0473},
    {0.987, 62.0114, 0.0476},
    {0.989, 67.7226, 0.0479},
    {0.992, 79.7562, 0.0486},
    {0.995, 100.5012, 0.0497},
    {0.997271, 133.0773, 0.0515},
    {0.999002, 204.0193, 0.0548},
    {0.999535, 274.0598, 0.0575},
    {0.999746, 340.7408, 0.0598},
    {0.999845, 403.241, 0.0618},
    {0.999898, 462.233, 0.0635},
    {0.999928, 515.7871, 0.065},
    {0.999947, 566.3804, 0.0662},
    {0.99996, 615.8297, 0.0675},
    {0.999968, 657.1286, 0.0684},
    {0.999974, 697.2592, 0.0693},
    {0.999979, 740.2872, 0.0703},
    {0.999982, 772.4673, 0.0709},
    {0.999985, 811.7682, 0.0717},
    {0.999987, 843.5705, 0.0724},
    {0.999989, 881.776, 0.0731},
    {0.99999, 904.1016, 0.0736},
    {0.999991, 929.2336, 0.074},
    {0.999992, 957.895, 0.0746},
    {0.99999273226, 981.7032, 0.075},
    {0.99999339168, 1005.6921, 0.0754},
    {0.9999985, 1433.7657, 0.0823},
    {0.99999945, 1785.3435, 0.0871},
    {0.99999985, 2322.4857, 0.0934},
    {0.999999945, 2805.5573, 0.0983},
    {0.999999985, 3526.7598, 0.1048}};


IGrid[gq,CFCA,R05]={
    {5.000000002919336*^-8, 2.3083*^8, 3.3613*^7},
    {4.999999999588667*^-7, 2.3087*^7, 2.3539*^6},
    {5.000000000032756*^-6, 2.3055*^6, 159412.},
    {0.00004999999999999449, 228756.329, 10401.4},
    {0.0000700000000000145, 162945.8724, 6956.05},
    {0.00009999999999998899, 113651.072, 4537.41},
    {0.00019999999999997797, 56225.9064, 1973.9},
    {0.00029999999999996696, 37144.4601, 1211.36},
    {0.00039999999999995595, 27631.1318, 856.308},
    {0.0004999999999999449, 21933.2247, 654.182},
    {0.0011999999999999789, 8739.0638, 227.307},
    {0.0014999999999999458, 6877.4952, 173.625},
    {0.0024999999999999467, 3931.8536, 93.7254},
    {0.0034999999999999476, 2692.7262, 62.4674},
    {0.0044999999999999485, 2015.5714, 46.1518},
    {0.006000000000000005, 1433.9779, 32.6555},
    {0.007499999999999951, 1092.5891, 24.9725},
    {0.009000000000000008, 869.7647, 20.0653},
    {0.010499999999999954, 713.8258, 16.6798},
    {0.01200000000000001, 599.0845, 14.2151},
    {0.015000000000000013, 442.6545, 10.8847},
    {0.018000000000000016, 342.1388, 8.7533},
    {0.02100000000000002, 272.7973, 7.2816},
    {0.02400000000000002, 222.5525, 6.209},
    {0.027000000000000024, 184.7744, 5.395},
    {0.030000000000000027, 155.4987, 4.7582},
    {0.03300000000000003, 132.3382, 4.2468},
    {0.03600000000000003, 113.6368, 3.8282},
    {0.039000000000000035, 98.3215, 3.4795},
    {0.04200000000000004, 85.5879, 3.1851},
    {0.04500000000000004, 74.9044, 2.9332},
    {0.050000000000000044, 60.5419, 2.5862},
    {0.05500000000000005, 49.3871, 2.3076},
    {0.06000000000000005, 40.5737, 2.0794},
    {0.06999999999999995, 27.7329, 1.7288},
    {0.07999999999999996, 19.0856, 1.4723},
    {0.08999999999999997, 13.0509, 1.2766},
    {0.09999999999999998, 8.7418, 1.1236},
    {0.10999999999999999, 5.6104, 1.0003},
    {0.12, 3.3088, 0.8993},
    {0.13, 1.6053, 0.8149},
    {0.14, 0.3349, 0.7435},
    {0.15000000000000002, -0.6053, 0.6823},
    {0.16000000000000003, -1.2962, 0.6294},
    {0.17000000000000004, -1.7967, 0.5831},
    {0.18000000000000005, -2.1495, 0.5424},
    {0.18999999999999995, -2.3841, 0.5063},
    {0.19999999999999996, -2.5333, 0.474},
    {0.20999999999999996, -2.6074, 0.4451},
    {0.22499999999999998, -2.6152, 0.4069},
    {0.24, -2.5332, 0.3738},
    {0.26, -2.3247, 0.3361},
    {0.28, -2.0426, 0.3042},
    {0.30000000000000004, -1.7154, 0.277},
    {0.31999999999999995, -1.3595, 0.2534},
    {0.35, -0.7993, 0.2236},
    {0.38, -0.2264, 0.1989},
    {0.41000000000000003, 0.3456, 0.1781},
    {0.43999999999999995, 0.9118, 0.1604},
    {0.47, 1.4723, 0.1452},
    {0.5, 2.0279, 0.132},
    {0.53, 2.5828, 0.1205},
    {0.56, 3.1444, 0.1105},
    {0.5900000000000001, 3.7189, 0.1017},
    {0.62, 4.316, 0.0939},
    {0.65, 4.9474, 0.0871},
    {0.6799999999999999, 5.6281, 0.081},
    {0.7, 6.1192, 0.0772},
    {0.72, 6.6478, 0.0738},
    {0.74, 7.2249, 0.0706},
    {0.76, 7.8612, 0.0676},
    {0.775, 8.3869, 0.0656},
    {0.79, 8.9636, 0.0636},
    {0.8049999999999999, 9.6015, 0.0617},
    {0.8200000000000001, 10.3148, 0.06},
    {0.835, 11.1214, 0.0583},
    {0.85, 12.0453, 0.0567},
    {0.865, 13.1202, 0.0552},
    {0.875, 13.9435, 0.0543},
    {0.885, 14.8738, 0.0534},
    {0.895, 15.9363, 0.0526},
    {0.905, 17.1661, 0.0518},
    {0.915, 18.612, 0.0511},
    {0.925, 20.3442, 0.0504},
    {0.935, 22.4685, 0.0498},
    {0.945, 25.1572, 0.0493},
    {0.955, 28.7053, 0.0488},
    {0.961, 31.4625, 0.0487},
    {0.965, 33.6806, 0.0486},
    {0.969, 36.3104, 0.0485},
    {0.972, 38.6366, 0.0485},
    {0.975, 41.3622, 0.0485},
    {0.978, 44.6136, 0.0486},
    {0.981, 48.583, 0.0487},
    {0.984, 53.5792, 0.0489},
    {0.987, 60.1364, 0.0492},
    {0.989, 65.8486, 0.0495},
    {0.992, 77.8842, 0.0501},
    {0.995, 98.6312, 0.0512},
    {0.997271, 131.2083, 0.0529},
    {0.999002, 202.1523, 0.0561},
    {0.999535, 272.1928, 0.0588},
    {0.999746, 338.8738, 0.0611},
    {0.999845, 401.374, 0.063},
    {0.999898, 460.366, 0.0647},
    {0.999928, 513.9201, 0.0661},
    {0.999947, 564.5134, 0.0674},
    {0.99996, 613.9627, 0.0685},
    {0.999968, 655.2616, 0.0695},
    {0.999974, 695.3932, 0.0704},
    {0.999979, 738.4202, 0.0713},
    {0.999982, 770.6013, 0.072},
    {0.999985, 809.9012, 0.0728},
    {0.999987, 841.7035, 0.0734},
    {0.999989, 879.909, 0.0742},
    {0.99999, 902.2346, 0.0746},
    {0.999991, 927.3666, 0.075},
    {0.999992, 956.029, 0.0756},
    {0.99999273226, 979.8362, 0.076},
    {0.99999339168, 1003.8251, 0.0764},
    {0.9999985, 1431.8987, 0.0832},
    {0.99999945, 1783.4765, 0.088},
    {0.99999985, 2320.6187, 0.0942},
    {0.999999945, 2803.6903, 0.0991},
    {0.999999985, 3524.8938, 0.1055}};


IGrid[gq,CFCA,R08]={
    {5.000000002919336*^-8, 1.2579*^8, 3.3611*^7},
    {4.999999999588667*^-7, 1.2587*^7, 2.3537*^6},
    {5.000000000032756*^-6, 1.2554*^6, 159398.},
    {0.00004999999999999449, 123762.329, 10400.6},
    {0.0000700000000000145, 87960.8724, 6955.54},
    {0.00009999999999998899, 61162.072, 4537.06},
    {0.00019999999999997797, 29990.9064, 1973.77},
    {0.00029999999999996696, 19655.4601, 1211.29},
    {0.00039999999999995595, 14517.1318, 856.27},
    {0.0004999999999999449, 11446.2247, 654.157},
    {0.0011999999999999789, 4377.0638, 227.307},
    {0.0014999999999999458, 3390.4952, 173.627},
    {0.0024999999999999467, 1844.8536, 93.7286},
    {0.0034999999999999476, 1205.4262, 62.4707},
    {0.0044999999999999485, 861.5714, 46.1549},
    {0.006000000000000005, 571.4779, 32.6581},
    {0.007499999999999951, 405.0891, 24.9747},
    {0.009000000000000008, 298.8647, 20.0672},
    {0.010499999999999954, 226.1258, 16.6816},
    {0.01200000000000001, 173.7845, 14.2166},
    {0.015000000000000013, 104.7745, 10.8859},
    {0.018000000000000016, 62.4088, 8.7542},
    {0.02100000000000002, 34.5973, 7.2823},
    {0.02400000000000002, 15.4525, 6.2096},
    {0.027000000000000024, 1.8244, 5.3955},
    {0.030000000000000027, -8.1213, 4.7586},
    {0.03300000000000003, -15.5218, 4.2472},
    {0.03600000000000003, -21.0732, 3.8285},
    {0.039000000000000035, -25.2985, 3.4797},
    {0.04200000000000004, -28.5321, 3.1853},
    {0.04500000000000004, -30.9956, 2.9334},
    {0.050000000000000044, -33.8781, 2.5864},
    {0.05500000000000005, -35.6539, 2.3077},
    {0.06000000000000005, -36.6853, 2.0795},
    {0.06999999999999995, -37.3401, 1.7289},
    {0.07999999999999996, -36.9094, 1.4723},
    {0.08999999999999997, -35.9171, 1.2766},
    {0.09999999999999998, -34.6472, 1.1235},
    {0.10999999999999999, -33.2436, 1.0003},
    {0.12, -31.7952, 0.8992},
    {0.13, -30.3497, 0.8148},
    {0.14, -28.9341, 0.7434},
    {0.15000000000000002, -27.5662, 0.6822},
    {0.16000000000000003, -26.2515, 0.6293},
    {0.17000000000000004, -24.9968, 0.583},
    {0.18000000000000005, -23.8027, 0.5423},
    {0.18999999999999995, -22.6646, 0.5062},
    {0.19999999999999996, -21.5823, 0.4739},
    {0.20999999999999996, -20.555, 0.445},
    {0.22499999999999998, -19.1037, 0.4068},
    {0.24, -17.7623, 0.3737},
    {0.26, -16.1203, 0.336},
    {0.28, -14.6269, 0.3042},
    {0.30000000000000004, -13.2668, 0.2769},
    {0.31999999999999995, -12.0217, 0.2533},
    {0.35, -10.34, 0.2235},
    {0.38, -8.8463, 0.1988},
    {0.41000000000000003, -7.5062, 0.178},
    {0.43999999999999995, -6.2939, 0.1603},
    {0.47, -5.1842, 0.1451},
    {0.5, -4.1583, 0.1319},
    {0.53, -3.1972, 0.1205},
    {0.56, -2.2834, 0.1105},
    {0.5900000000000001, -1.4026, 0.1017},
    {0.62, -0.5389, 0.0939},
    {0.65, 0.3265, 0.0871},
    {0.6799999999999999, 1.2125, 0.0809},
    {0.7, 1.8267, 0.0772},
    {0.72, 2.4681, 0.0738},
    {0.74, 3.1478, 0.0706},
    {0.76, 3.8784, 0.0676},
    {0.775, 4.4698, 0.0656},
    {0.79, 5.1076, 0.0636},
    {0.8049999999999999, 5.8024, 0.0617},
    {0.8200000000000001, 6.5689, 0.0599},
    {0.835, 7.4253, 0.0583},
    {0.85, 8.3956, 0.0567},
    {0.865, 9.5135, 0.0552},
    {0.875, 10.3634, 0.0543},
    {0.885, 11.3195, 0.0534},
    {0.895, 12.4063, 0.0526},
    {0.905, 13.6591, 0.0518},
    {0.915, 15.1269, 0.0511},
    {0.925, 16.8797, 0.0504},
    {0.935, 19.0235, 0.0498},
    {0.945, 21.73, 0.0492},
    {0.955, 25.2951, 0.0488},
    {0.961, 28.0625, 0.0486},
    {0.965, 30.2872, 0.0485},
    {0.969, 32.9234, 0.0485},
    {0.972, 35.2546, 0.0485},
    {0.975, 37.9842, 0.0485},
    {0.978, 41.2396, 0.0486},
    {0.981, 45.213, 0.0487},
    {0.984, 50.2132, 0.0489},
    {0.987, 56.7754, 0.0492},
    {0.989, 62.4896, 0.0495},
    {0.992, 74.5292, 0.0501},
    {0.995, 95.2802, 0.0512},
    {0.997271, 127.8603, 0.0529},
    {0.999002, 198.8063, 0.0561},
    {0.999535, 268.8478, 0.0588},
    {0.999746, 335.5288, 0.061},
    {0.999845, 398.028, 0.063},
    {0.999898, 457.021, 0.0646},
    {0.999928, 510.5751, 0.0661},
    {0.999947, 561.1684, 0.0673},
    {0.99996, 610.6177, 0.0685},
    {0.999968, 651.9166, 0.0695},
    {0.999974, 692.0482, 0.0704},
    {0.999979, 735.0752, 0.0713},
    {0.999982, 767.2563, 0.072},
    {0.999985, 806.5562, 0.0728},
    {0.999987, 838.3585, 0.0734},
    {0.999989, 876.564, 0.0741},
    {0.99999, 898.8896, 0.0745},
    {0.999991, 924.0216, 0.075},
    {0.999992, 952.684, 0.0755},
    {0.99999273226, 976.4912, 0.076},
    {0.99999339168, 1000.4801, 0.0764},
    {0.9999985, 1428.5537, 0.0832},
    {0.99999945, 1780.1325, 0.0879},
    {0.99999985, 2317.2737, 0.0942},
    {0.999999945, 2800.3453, 0.0991},
    {0.999999985, 3521.5488, 0.1055}};


==> anc/IgqCFTF.txt <==
IGrid[gq,CFTF,R02]={
    {5.000000002919336*^-8, 3.3185*^8, 0.},
    {4.999999999588667*^-7, 3.3185*^7, 0.},
    {5.000000000032756*^-6, 3.3185*^6, 0.},
    {0.00004999999999999449, 331826.3709, 0.},
    {0.0000700000000000145, 237011.5563, 0.},
    {0.00009999999999998899, 165900.4455, 0.},
    {0.00019999999999997797, 82937.4837, 0.},
    {0.00029999999999996696, 55283.1638, 0.},
    {0.00039999999999995595, 41456.0044, 0.},
    {0.0004999999999999449, 33159.7092, 0.},
    {0.0011999999999999789, 13801.6922, 0.},
    {0.0014999999999999458, 11036.2634, 0.},
    {0.0024999999999999467, 6611.583, 0.},
    {0.0034999999999999476, 4715.2976, 0.},
    {0.0044999999999999485, 3661.8106, 0.},
    {0.006000000000000005, 2740.0164, 0.},
    {0.007499999999999951, 2186.9464, 0.},
    {0.009000000000000008, 1818.2386, 0.},
    {0.010499999999999954, 1554.8805, 0.},
    {0.01200000000000001, 1357.3661, 0.},
    {0.015000000000000013, 1080.8557, 0.},
    {0.018000000000000016, 896.5265, 0.},
    {0.02100000000000002, 764.8721, 0.},
    {0.02400000000000002, 666.1395, 0.},
    {0.027000000000000024, 589.3548, 0.},
    {0.030000000000000027, 527.9336, 0.},
    {0.03300000000000003, 477.6858, 0.},
    {0.03600000000000003, 435.8182, 0.},
    {0.039000000000000035, 400.3968, 0.},
    {0.04200000000000004, 370.0402, 0.},
    {0.04500000000000004, 343.7356, 0.},
    {0.050000000000000044, 306.9179, 0.},
    {0.05500000000000005, 276.8043, 0.},
    {0.06000000000000005, 251.7187, 0.},
    {0.06999999999999995, 212.3219, 0.},
    {0.07999999999999996, 182.8016, 0.},
    {0.08999999999999997, 159.8657, 0.},
    {0.09999999999999998, 141.5388, 0.},
    {0.10999999999999999, 126.564, 0.},
    {0.12, 114.1033, 0.},
    {0.13, 103.5765, 0.},
    {0.14, 94.5691, 0.},
    {0.15000000000000002, 86.7774, 0.},
    {0.16000000000000003, 79.9734, 0.},
    {0.17000000000000004, 73.9828, 0.},
    {0.18000000000000005, 68.6701, 0.},
    {0.18999999999999995, 63.9283, 0.},
    {0.19999999999999996, 59.6718, 0.},
    {0.20999999999999996, 55.8313, 0.},
    {0.22499999999999998, 50.7291, 0.},
    {0.24, 46.2858, 0.},
    {0.26, 41.1892, 0.},
    {0.28, 36.8533, 0.},
    {0.30000000000000004, 33.1261, 0.},
    {0.31999999999999995, 29.894, 0.},
    {0.35, 25.7892, 0.},
    {0.38, 22.39, 0.},
    {0.41000000000000003, 19.5432, 0.},
    {0.43999999999999995, 17.1378, 0.},
    {0.47, 15.0916, 0.},
    {0.5, 13.3426, 0.},
    {0.53, 11.8436, 0.},
    {0.56, 10.5584, 0.},
    {0.5900000000000001, 9.4589, 0.},
    {0.62, 8.524, 0.},
    {0.65, 7.738, 0.},
    {0.6799999999999999, 7.0902, 0.},
    {0.7, 6.7321, 0.},
    {0.72, 6.4323, 0.},
    {0.74, 6.1916, 0.},
    {0.76, 6.0119, 0.},
    {0.775, 5.9196, 0.},
    {0.79, 5.8662, 0.},
    {0.8049999999999999, 5.8553, 0.},
    {0.8200000000000001, 5.8913, 0.},
    {0.835, 5.9807, 0.},
    {0.85, 6.1322, 0.},
    {0.865, 6.3577, 0.},
    {0.875, 6.5575, 0.},
    {0.885, 6.8047, 0.},
    {0.895, 7.1085, 0.},
    {0.905, 7.481, 0.},
    {0.915, 7.9394, 0.},
    {0.925, 8.5076, 0.},
    {0.935, 9.2217, 0.},
    {0.945, 10.1378, 0.},
    {0.955, 11.3503, 0.},
    {0.961, 12.2869, 0.},
    {0.965, 13.0342, 0.},
    {0.969, 13.9114, 0.},
    {0.972, 14.6787, 0.},
    {0.975, 15.5668, 0.},
    {0.978, 16.6108, 0.},
    {0.981, 17.8629, 0.},
    {0.984, 19.4047, 0.},
    {0.987, 21.3738, 0.},
    {0.989, 23.0422, 0.},
    {0.992, 26.4299, 0.},
    {0.995, 31.9258, 0.},
    {0.997271, 39.8771, 0.},
    {0.999002, 55.2548, 0.},
    {0.999535, 68.7368, 0.},
    {0.999746, 80.5175, 0.},
    {0.999845, 90.8646, 0.},
    {0.999898, 100.1406, 0.},
    {0.999928, 108.2181, 0.},
    {0.999947, 115.5908, 0.},
    {0.99996, 122.5836, 0.},
    {0.999968, 128.2787, 0.},
    {0.999974, 133.6973, 0.},
    {0.999979, 139.3909, 0.},
    {0.999982, 143.576, 0.},
    {0.999985, 148.6076, 0.},
    {0.999987, 152.619, 0.},
    {0.999989, 157.3709, 0.},
    {0.99999, 160.1154, 0.},
    {0.999991, 163.1775, 0.},
    {0.999992, 166.6357, 0.},
    {0.99999273226, 169.4816, 0.},
    {0.99999339168, 172.3256, 0.},
    {0.9999985, 219.7844, 0.},
    {0.99999945, 255.221, 0.},
    {0.99999985, 305.1007, 0.},
    {0.999999945, 346.6979, 0.},
    {0.999999985, 404.5555, 0.}};


IGrid[gq,CFTF,R05]={
    {5.000000002919336*^-8, 3.3185*^8, 0.},
    {4.999999999588667*^-7, 3.3185*^7, 0.},
    {5.000000000032756*^-6, 3.3185*^6, 0.},
    {0.00004999999999999449, 331826.3709, 0.},
    {0.0000700000000000145, 237011.5563, 0.},
    {0.00009999999999998899, 165900.4455, 0.},
    {0.00019999999999997797, 82937.4837, 0.},
    {0.00029999999999996696, 55283.1638, 0.},
    {0.00039999999999995595, 41456.0044, 0.},
    {0.0004999999999999449, 33159.7092, 0.},
    {0.0011999999999999789, 13801.6922, 0.},
    {0.0014999999999999458, 11036.2634, 0.},
    {0.0024999999999999467, 6611.583, 0.},
    {0.0034999999999999476, 4715.2976, 0.},
    {0.0044999999999999485, 3661.8106, 0.},
    {0.006000000000000005, 2740.0164, 0.},
    {0.007499999999999951, 2186.9464, 0.},
    {0.009000000000000008, 1818.2386, 0.},
    {0.010499999999999954, 1554.8805, 0.},
    {0.01200000000000001, 1357.3661, 0.},
    {0.015000000000000013, 1080.8557, 0.},
    {0.018000000000000016, 896.5265, 0.},
    {0.02100000000000002, 764.8721, 0.},
    {0.02400000000000002, 666.1395, 0.},
    {0.027000000000000024, 589.3548, 0.},
    {0.030000000000000027, 527.9336, 0.},
    {0.03300000000000003, 477.6858, 0.},
    {0.03600000000000003, 435.8182, 0.},
    {0.039000000000000035, 400.3968, 0.},
    {0.04200000000000004, 370.0402, 0.},
    {0.04500000000000004, 343.7356, 0.},
    {0.050000000000000044, 306.9179, 0.},
    {0.05500000000000005, 276.8043, 0.},
    {0.06000000000000005, 251.7187, 0.},
    {0.06999999999999995, 212.3219, 0.},
    {0.07999999999999996, 182.8016, 0.},
    {0.08999999999999997, 159.8657, 0.},
    {0.09999999999999998, 141.5388, 0.},
    {0.10999999999999999, 126.564, 0.},
    {0.12, 114.1033, 0.},
    {0.13, 103.5765, 0.},
    {0.14, 94.5691, 0.},
    {0.15000000000000002, 86.7774, 0.},
    {0.16000000000000003, 79.9734, 0.},
    {0.17000000000000004, 73.9828, 0.},
    {0.18000000000000005, 68.6701, 0.},
    {0.18999999999999995, 63.9283, 0.},
    {0.19999999999999996, 59.6718, 0.},
    {0.20999999999999996, 55.8313, 0.},
    {0.22499999999999998, 50.7291, 0.},
    {0.24, 46.2858, 0.},
    {0.26, 41.1892, 0.},
    {0.28, 36.8533, 0.},
    {0.30000000000000004, 33.1261, 0.},
    {0.31999999999999995, 29.894, 0.},
    {0.35, 25.7892, 0.},
    {0.38, 22.39, 0.},
    {0.41000000000000003, 19.5432, 0.},
    {0.43999999999999995, 17.1378, 0.},
    {0.47, 15.0916, 0.},
    {0.5, 13.3426, 0.},
    {0.53, 11.8436, 0.},
    {0.56, 10.5584, 0.},
    {0.5900000000000001, 9.4589, 0.},
    {0.62, 8.524, 0.},
    {0.65, 7.738, 0.},
    {0.6799999999999999, 7.0902, 0.},
    {0.7, 6.7321, 0.},
    {0.72, 6.4323, 0.},
    {0.74, 6.1916, 0.},
    {0.76, 6.0119, 0.},
    {0.775, 5.9196, 0.},
    {0.79, 5.8662, 0.},
    {0.8049999999999999, 5.8553, 0.},
    {0.8200000000000001, 5.8913, 0.},
    {0.835, 5.9807, 0.},
    {0.85, 6.1322, 0.},
    {0.865, 6.3577, 0.},
    {0.875, 6.5575, 0.},
    {0.885, 6.8047, 0.},
    {0.895, 7.1085, 0.},
    {0.905, 7.481, 0.},
    {0.915, 7.9394, 0.},
    {0.925, 8.5076, 0.},
    {0.935, 9.2217, 0.},
    {0.945, 10.1378, 0.},
    {0.955, 11.3503, 0.},
    {0.961, 12.2869, 0.},
    {0.965, 13.0342, 0.},
    {0.969, 13.9114, 0.},
    {0.972, 14.6787, 0.},
    {0.975, 15.5668, 0.},
    {0.978, 16.6108, 0.},
    {0.981, 17.8629, 0.},
    {0.984, 19.4047, 0.},
    {0.987, 21.3738, 0.},
    {0.989, 23.0422, 0.},
    {0.992, 26.4299, 0.},
    {0.995, 31.9258, 0.},
    {0.997271, 39.8771, 0.},
    {0.999002, 55.2548, 0.},
    {0.999535, 68.7368, 0.},
    {0.999746, 80.5175, 0.},
    {0.999845, 90.8646, 0.},
    {0.999898, 100.1406, 0.},
    {0.999928, 108.2181, 0.},
    {0.999947, 115.5908, 0.},
    {0.99996, 122.5836, 0.},
    {0.999968, 128.2787, 0.},
    {0.999974, 133.6973, 0.},
    {0.999979, 139.3909, 0.},
    {0.999982, 143.576, 0.},
    {0.999985, 148.6076, 0.},
    {0.999987, 152.619, 0.},
    {0.999989, 157.3709, 0.},
    {0.99999, 160.1154, 0.},
    {0.999991, 163.1775, 0.},
    {0.999992, 166.6357, 0.},
    {0.99999273226, 169.4816, 0.},
    {0.99999339168, 172.3256, 0.},
    {0.9999985, 219.7844, 0.},
    {0.99999945, 255.221, 0.},
    {0.99999985, 305.1007, 0.},
    {0.999999945, 346.6979, 0.},
    {0.999999985, 404.5555, 0.}};


IGrid[gq,CFTF,R08]={
    {5.000000002919336*^-8, 3.3185*^8, 0.},
    {4.999999999588667*^-7, 3.3185*^7, 0.},
    {5.000000000032756*^-6, 3.3185*^6, 0.},
    {0.00004999999999999449, 331826.3709, 0.},
    {0.0000700000000000145, 237011.5563, 0.},
    {0.00009999999999998899, 165900.4455, 0.},
    {0.00019999999999997797, 82937.4837, 0.},
    {0.00029999999999996696, 55283.1638, 0.},
    {0.00039999999999995595, 41456.0044, 0.},
    {0.0004999999999999449, 33159.7092, 0.},
    {0.0011999999999999789, 13801.6922, 0.},
    {0.0014999999999999458, 11036.2634, 0.},
    {0.0024999999999999467, 6611.583, 0.},
    {0.0034999999999999476, 4715.2976, 0.},
    {0.0044999999999999485, 3661.8106, 0.},
    {0.006000000000000005, 2740.0164, 0.},
    {0.007499999999999951, 2186.9464, 0.},
    {0.009000000000000008, 1818.2386, 0.},
    {0.010499999999999954, 1554.8805, 0.},
    {0.01200000000000001, 1357.3661, 0.},
    {0.015000000000000013, 1080.8557, 0.},
    {0.018000000000000016, 896.5265, 0.},
    {0.02100000000000002, 764.8721, 0.},
    {0.02400000000000002, 666.1395, 0.},
    {0.027000000000000024, 589.3548, 0.},
    {0.030000000000000027, 527.9336, 0.},
    {0.03300000000000003, 477.6858, 0.},
    {0.03600000000000003, 435.8182, 0.},
    {0.039000000000000035, 400.3968, 0.},
    {0.04200000000000004, 370.0402, 0.},
    {0.04500000000000004, 343.7356, 0.},
    {0.050000000000000044, 306.9179, 0.},
    {0.05500000000000005, 276.8043, 0.},
    {0.06000000000000005, 251.7187, 0.},
    {0.06999999999999995, 212.3219, 0.},
    {0.07999999999999996, 182.8016, 0.},
    {0.08999999999999997, 159.8657, 0.},
    {0.09999999999999998, 141.5388, 0.},
    {0.10999999999999999, 126.564, 0.},
    {0.12, 114.1033, 0.},
    {0.13, 103.5765, 0.},
    {0.14, 94.5691, 0.},
    {0.15000000000000002, 86.7774, 0.},
    {0.16000000000000003, 79.9734, 0.},
    {0.17000000000000004, 73.9828, 0.},
    {0.18000000000000005, 68.6701, 0.},
    {0.18999999999999995, 63.9283, 0.},
    {0.19999999999999996, 59.6718, 0.},
    {0.20999999999999996, 55.8313, 0.},
    {0.22499999999999998, 50.7291, 0.},
    {0.24, 46.2858, 0.},
    {0.26, 41.1892, 0.},
    {0.28, 36.8533, 0.},
    {0.30000000000000004, 33.1261, 0.},
    {0.31999999999999995, 29.894, 0.},
    {0.35, 25.7892, 0.},
    {0.38, 22.39, 0.},
    {0.41000000000000003, 19.5432, 0.},
    {0.43999999999999995, 17.1378, 0.},
    {0.47, 15.0916, 0.},
    {0.5, 13.3426, 0.},
    {0.53, 11.8436, 0.},
    {0.56, 10.5584, 0.},
    {0.5900000000000001, 9.4589, 0.},
    {0.62, 8.524, 0.},
    {0.65, 7.738, 0.},
    {0.6799999999999999, 7.0902, 0.},
    {0.7, 6.7321, 0.},
    {0.72, 6.4323, 0.},
    {0.74, 6.1916, 0.},
    {0.76, 6.0119, 0.},
    {0.775, 5.9196, 0.},
    {0.79, 5.8662, 0.},
    {0.8049999999999999, 5.8553, 0.},
    {0.8200000000000001, 5.8913, 0.},
    {0.835, 5.9807, 0.},
    {0.85, 6.1322, 0.},
    {0.865, 6.3577, 0.},
    {0.875, 6.5575, 0.},
    {0.885, 6.8047, 0.},
    {0.895, 7.1085, 0.},
    {0.905, 7.481, 0.},
    {0.915, 7.9394, 0.},
    {0.925, 8.5076, 0.},
    {0.935, 9.2217, 0.},
    {0.945, 10.1378, 0.},
    {0.955, 11.3503, 0.},
    {0.961, 12.2869, 0.},
    {0.965, 13.0342, 0.},
    {0.969, 13.9114, 0.},
    {0.972, 14.6787, 0.},
    {0.975, 15.5668, 0.},
    {0.978, 16.6108, 0.},
    {0.981, 17.8629, 0.},
    {0.984, 19.4047, 0.},
    {0.987, 21.3738, 0.},
    {0.989, 23.0422, 0.},
    {0.992, 26.4299, 0.},
    {0.995, 31.9258, 0.},
    {0.997271, 39.8771, 0.},
    {0.999002, 55.2548, 0.},
    {0.999535, 68.7368, 0.},
    {0.999746, 80.5175, 0.},
    {0.999845, 90.8646, 0.},
    {0.999898, 100.1406, 0.},
    {0.999928, 108.2181, 0.},
    {0.999947, 115.5908, 0.},
    {0.99996, 122.5836, 0.},
    {0.999968, 128.2787, 0.},
    {0.999974, 133.6973, 0.},
    {0.999979, 139.3909, 0.},
    {0.999982, 143.576, 0.},
    {0.999985, 148.6076, 0.},
    {0.999987, 152.619, 0.},
    {0.999989, 157.3709, 0.},
    {0.99999, 160.1154, 0.},
    {0.999991, 163.1775, 0.},
    {0.999992, 166.6357, 0.},
    {0.99999273226, 169.4816, 0.},
    {0.99999339168, 172.3256, 0.},
    {0.9999985, 219.7844, 0.},
    {0.99999945, 255.221, 0.},
    {0.99999985, 305.1007, 0.},
    {0.999999945, 346.6979, 0.},
    {0.999999985, 404.5555, 0.}};


==> anc/IqgCATF.txt <==
IGrid[qg,CATF,R02]={
    {5.000000002919336*^-8, -1.8274*^8, 153765.},
    {4.999999999588667*^-7, -1.8276*^7, 15266.5},
    {5.000000000032756*^-6, -1.8261*^6, 1517.26},
    {0.00004999999999999449, -181856.1303, 150.258},
    {0.0000700000000000145, -129713.6726, 107.085},
    {0.00009999999999998899, -90626.1421, 74.752},
    {0.00019999999999997797, -45069.4643, 37.1076},
    {0.00029999999999996696, -29909.9546, 24.6018},
    {0.00039999999999995595, -22341.5888, 18.3649},
    {0.0004999999999999449, -17806.8953, 14.6306},
    {0.0011999999999999789, -7265.393, 5.962},
    {0.0014999999999999458, -5769.1408, 4.7333},
    {0.0024999999999999467, -3388.3902, 2.7789},
    {0.0034999999999999476, -2377.0523, 1.9489},
    {0.0044999999999999485, -1819.621, 1.4917},
    {0.006000000000000005, -1336.0719, 1.0948},
    {0.007499999999999951, -1048.8131, 0.8589},
    {0.009000000000000008, -859.0566, 0.703},
    {0.010499999999999954, -724.6851, 0.5926},
    {0.01200000000000001, -624.7222, 0.5103},
    {0.015000000000000013, -486.3225, 0.3964},
    {0.018000000000000016, -395.3878, 0.3216},
    {0.02100000000000002, -331.3104, 0.2688},
    {0.02400000000000002, -283.8677, 0.2297},
    {0.027000000000000024, -247.4173, 0.1997},
    {0.030000000000000027, -218.5998, 0.176},
    {0.03300000000000003, -195.2884, 0.1568},
    {0.03600000000000003, -176.0759, 0.141},
    {0.039000000000000035, -159.9924, 0.1278},
    {0.04200000000000004, -146.3482, 0.1167},
    {0.04500000000000004, -134.6453, 0.1071},
    {0.050000000000000044, -118.4753, 0.0939},
    {0.05500000000000005, -105.4588, 0.0833},
    {0.06000000000000005, -94.7833, 0.0747},
    {0.06999999999999995, -78.3821, 0.0615},
    {0.07999999999999996, -66.4482, 0.052},
    {0.08999999999999997, -57.4384, 0.0449},
    {0.09999999999999998, -50.4363, 0.0394},
    {0.10999999999999999, -44.8706, 0.0352},
    {0.12, -40.364, 0.0317},
    {0.13, -36.6577, 0.0289},
    {0.14, -33.5708, 0.0266},
    {0.15000000000000002, -30.9712, 0.0247},
    {0.16000000000000003, -28.7596, 0.0231},
    {0.17000000000000004, -26.865, 0.0217},
    {0.18000000000000005, -25.2287, 0.0205},
    {0.18999999999999995, -23.8068, 0.0194},
    {0.19999999999999996, -22.5645, 0.0185},
    {0.20999999999999996, -21.4735, 0.0176},
    {0.22499999999999998, -20.0735, 0.0166},
    {0.24, -18.9042, 0.0156},
    {0.26, -17.629, 0.0146},
    {0.28, -16.608, 0.0137},
    {0.30000000000000004, -15.7855, 0.013},
    {0.31999999999999995, -15.1213, 0.0123},
    {0.35, -14.3588, 0.0115},
    {0.38, -13.8151, 0.0109},
    {0.41000000000000003, -13.444, 0.0104},
    {0.43999999999999995, -13.2145, 0.01},
    {0.47, -13.1052, 0.0097},
    {0.5, -13.1031, 0.0095},
    {0.53, -13.2, 0.0094},
    {0.56, -13.3914, 0.0094},
    {0.5900000000000001, -13.6758, 0.0095},
    {0.62, -14.0549, 0.0097},
    {0.65, -14.5329, 0.01},
    {0.6799999999999999, -15.1163, 0.0104},
    {0.7, -15.5691, 0.0107},
    {0.72, -16.0785, 0.0111},
    {0.74, -16.6503, 0.0115},
    {0.76, -17.293, 0.0119},
    {0.775, -17.8281, 0.0123},
    {0.79, -18.4156, 0.0127},
    {0.8049999999999999, -19.0638, 0.0131},
    {0.8200000000000001, -19.7839, 0.0136},
    {0.835, -20.591, 0.0141},
    {0.85, -21.5058, 0.0146},
    {0.865, -22.5579, 0.0151},
    {0.875, -23.3569, 0.0155},
    {0.885, -24.2543, 0.0159},
    {0.895, -25.2745, 0.0164},
    {0.905, -26.4522, 0.0168},
    {0.915, -27.8356, 0.0173},
    {0.925, -29.4973, 0.0178},
    {0.935, -31.548, 0.0183},
    {0.945, -34.1699, 0.019},
    {0.955, -37.6814, 0.0197},
    {0.961, -40.4516, 0.0201},
    {0.965, -42.7051, 0.0205},
    {0.969, -45.4046, 0.0208},
    {0.972, -47.8154, 0.0211},
    {0.975, -50.6643, 0.0215},
    {0.978, -54.095, 0.0218},
    {0.981, -58.3256, 0.0222},
    {0.984, -63.7062, 0.0227},
    {0.987, -70.8463, 0.0232},
    {0.989, -77.1238, 0.0237},
    {0.992, -90.4837, 0.0245},
    {0.995, -113.7898, 0.0257},
    {0.997271, -150.7429, 0.0272},
    {0.999002, -231.6506, 0.0299},
    {0.999535, -311.4975, 0.032},
    {0.999746, -387.312, 0.0337},
    {0.999845, -458.169, 0.0351},
    {0.999898, -524.8738, 0.0364},
    {0.999928, -585.2897, 0.0374},
    {0.999947, -642.2509, 0.0383},
    {0.99996, -697.8239, 0.0391},
    {0.999968, -744.1651, 0.0398},
    {0.999974, -789.1364, 0.0405},
    {0.999979, -837.2924, 0.0411},
    {0.999982, -873.2682, 0.0416},
    {0.999985, -917.16, 0.0421},
    {0.999987, -952.643, 0.0426},
    {0.999989, -995.2317, 0.0431},
    {0.99999, -1020.0998, 0.0434},
    {0.999991, -1048.077, 0.0437},
    {0.999992, -1079.9639, 0.0441},
    {0.99999273226, -1106.4337, 0.0444},
    {0.99999339168, -1133.091, 0.0447},
    {0.9999985, -1606.6571, 0.0494},
    {0.99999945, -1993.1696, 0.0526},
    {0.99999985, -2580.5358, 0.0568},
    {0.999999945, -3106.24, 0.0601},
    {0.999999985, -3887.6389, 0.0644}};


IGrid[qg,CATF,R05]={
    {5.000000002919336*^-8, -1.8274*^8, 153765.},
    {4.999999999588667*^-7, -1.8276*^7, 15266.5},
    {5.000000000032756*^-6, -1.8261*^6, 1517.26},
    {0.00004999999999999449, -181857.1303, 150.258},
    {0.0000700000000000145, -129714.6726, 107.085},
    {0.00009999999999998899, -90627.1421, 74.7521},
    {0.00019999999999997797, -45070.4643, 37.1078},
    {0.00029999999999996696, -29910.9546, 24.6021},
    {0.00039999999999995595, -22342.6888, 18.3652},
    {0.0004999999999999449, -17807.8953, 14.631},
    {0.0011999999999999789, -7266.493, 5.9625},
    {0.0014999999999999458, -5770.2408, 4.7338},
    {0.0024999999999999467, -3389.4202, 2.7796},
    {0.0034999999999999476, -2378.0823, 1.9498},
    {0.0044999999999999485, -1820.641, 1.4926},
    {0.006000000000000005, -1337.0819, 1.0959},
    {0.007499999999999951, -1049.8131, 0.8601},
    {0.009000000000000008, -860.0466, 0.7042},
    {0.010499999999999954, -725.6651, 0.5939},
    {0.01200000000000001, -625.6922, 0.5117},
    {0.015000000000000013, -487.2735, 0.398},
    {0.018000000000000016, -396.3218, 0.3233},
    {0.02100000000000002, -332.2274, 0.2706},
    {0.02400000000000002, -284.7677, 0.2316},
    {0.027000000000000024, -248.3023, 0.2017},
    {0.030000000000000027, -219.4678, 0.1781},
    {0.03300000000000003, -196.1414, 0.159},
    {0.03600000000000003, -176.9129, 0.1433},
    {0.039000000000000035, -160.8144, 0.1301},
    {0.04200000000000004, -147.1582, 0.119},
    {0.04500000000000004, -135.4413, 0.1095},
    {0.050000000000000044, -119.2483, 0.0964},
    {0.05500000000000005, -106.2108, 0.0859},
    {0.06000000000000005, -95.5133, 0.0773},
    {0.06999999999999995, -79.0741, 0.0642},
    {0.07999999999999996, -67.1052, 0.0548},
    {0.08999999999999997, -58.0614, 0.0478},
    {0.09999999999999998, -51.0298, 0.0424},
    {0.10999999999999999, -45.436, 0.0381},
    {0.12, -40.9032, 0.0347},
    {0.13, -37.1727, 0.0318},
    {0.14, -34.0636, 0.0295},
    {0.15000000000000002, -31.4428, 0.0275},
    {0.16000000000000003, -29.2136, 0.0258},
    {0.17000000000000004, -27.3011, 0.0244},
    {0.18000000000000005, -25.649, 0.0231},
    {0.18999999999999995, -24.2125, 0.022},
    {0.19999999999999996, -22.9573, 0.021},
    {0.20999999999999996, -21.8542, 0.0201},
    {0.22499999999999998, -20.4378, 0.0189},
    {0.24, -19.2548, 0.0179},
    {0.26, -17.9647, 0.0167},
    {0.28, -16.9321, 0.0157},
    {0.30000000000000004, -16.1018, 0.0148},
    {0.31999999999999995, -15.4323, 0.014},
    {0.35, -14.6662, 0.0131},
    {0.38, -14.1246, 0.0123},
    {0.41000000000000003, -13.76, 0.0117},
    {0.43999999999999995, -13.5407, 0.0112},
    {0.47, -13.4455, 0.0108},
    {0.5, -13.46, 0.0105},
    {0.53, -13.5763, 0.0104},
    {0.56, -13.789, 0.0103},
    {0.5900000000000001, -14.097, 0.0104},
    {0.62, -14.5015, 0.0105},
    {0.65, -15.0059, 0.0108},
    {0.6799999999999999, -15.6173, 0.0112},
    {0.7, -16.0895, 0.0115},
    {0.72, -16.6186, 0.0118},
    {0.74, -17.2105, 0.0123},
    {0.76, -17.8736, 0.0127},
    {0.775, -18.424, 0.0131},
    {0.79, -19.0272, 0.0135},
    {0.8049999999999999, -19.6911, 0.014},
    {0.8200000000000001, -20.427, 0.0144},
    {0.835, -21.2499, 0.0149},
    {0.85, -22.1807, 0.0155},
    {0.865, -23.2489, 0.0161},
    {0.875, -24.0585, 0.0165},
    {0.885, -24.967, 0.0169},
    {0.895, -25.9979, 0.0174},
    {0.905, -27.1862, 0.0179},
    {0.915, -28.5807, 0.0184},
    {0.925, -30.253, 0.019},
    {0.935, -32.3146, 0.0196},
    {0.945, -34.9473, 0.0204},
    {0.955, -38.4694, 0.0212},
    {0.961, -41.2464, 0.0218},
    {0.965, -43.5041, 0.0223},
    {0.969, -46.2079, 0.0228},
    {0.972, -48.6222, 0.0232},
    {0.975, -51.4745, 0.0236},
    {0.978, -54.9083, 0.0241},
    {0.981, -59.1421, 0.0247},
    {0.984, -64.5259, 0.0254},
    {0.987, -71.6692, 0.0262},
    {0.989, -77.9489, 0.0269},
    {0.992, -91.3121, 0.0281},
    {0.995, -114.6214, 0.03},
    {0.997271, -151.577, 0.0325},
    {0.999002, -232.4865, 0.0367},
    {0.999535, -312.3338, 0.0401},
    {0.999746, -388.1487, 0.0427},
    {0.999845, -459.0058, 0.045},
    {0.999898, -525.7106, 0.0469},
    {0.999928, -586.1265, 0.0485},
    {0.999947, -643.0878, 0.0499},
    {0.99996, -698.6609, 0.0512},
    {0.999968, -745.0021, 0.0522},
    {0.999974, -789.9735, 0.0532},
    {0.999979, -838.1293, 0.0542},
    {0.999982, -874.1052, 0.0549},
    {0.999985, -917.997, 0.0558},
    {0.999987, -953.4799, 0.0565},
    {0.999989, -996.0686, 0.0573},
    {0.99999, -1020.9367, 0.0577},
    {0.999991, -1048.914, 0.0582},
    {0.999992, -1080.8008, 0.0588},
    {0.99999273226, -1107.2707, 0.0592},
    {0.99999339168, -1133.9279, 0.0597},
    {0.9999985, -1607.4942, 0.0668},
    {0.99999945, -1994.0066, 0.0717},
    {0.99999985, -2581.3729, 0.078},
    {0.999999945, -3107.0772, 0.0829},
    {0.999999985, -3888.4761, 0.0893}};


IGrid[qg,CATF,R08]={
    {5.000000002919336*^-8, -1.8274*^8, 153765.},
    {4.999999999588667*^-7, -1.8276*^7, 15266.5},
    {5.000000000032756*^-6, -1.8261*^6, 1517.26},
    {0.00004999999999999449, -181859.1303, 150.258},
    {0.0000700000000000145, -129716.6726, 107.085},
    {0.00009999999999998899, -90629.1421, 74.7521},
    {0.00019999999999997797, -45072.4643, 37.1078},
    {0.00029999999999996696, -29913.0546, 24.6021},
    {0.00039999999999995595, -22344.6888, 18.3652},
    {0.0004999999999999449, -17809.8953, 14.631},
    {0.0011999999999999789, -7268.493, 5.9626},
    {0.0014999999999999458, -5772.2408, 4.7339},
    {0.0024999999999999467, -3391.4102, 2.7798},
    {0.0034999999999999476, -2380.0623, 1.95},
    {0.0044999999999999485, -1822.601, 1.4929},
    {0.006000000000000005, -1339.0219, 1.0962},
    {0.007499999999999951, -1051.7331, 0.8605},
    {0.009000000000000008, -861.9466, 0.7047},
    {0.010499999999999954, -727.5351, 0.5944},
    {0.01200000000000001, -627.5522, 0.5123},
    {0.015000000000000013, -489.0925, 0.3987},
    {0.018000000000000016, -398.1028, 0.3241},
    {0.02100000000000002, -333.9724, 0.2715},
    {0.02400000000000002, -286.4777, 0.2326},
    {0.027000000000000024, -249.9783, 0.2028},
    {0.030000000000000027, -221.1118, 0.1792},
    {0.03300000000000003, -197.7534, 0.1602},
    {0.03600000000000003, -178.4949, 0.1446},
    {0.039000000000000035, -162.3654, 0.1316},
    {0.04200000000000004, -148.6812, 0.1205},
    {0.04500000000000004, -136.9353, 0.1111},
    {0.050000000000000044, -120.6973, 0.098},
    {0.05500000000000005, -107.6158, 0.0877},
    {0.06000000000000005, -96.8793, 0.0792},
    {0.06999999999999995, -80.3621, 0.0662},
    {0.07999999999999996, -68.3232, 0.057},
    {0.08999999999999997, -59.2144, 0.05},
    {0.09999999999999998, -52.1233, 0.0447},
    {0.10999999999999999, -46.4753, 0.0404},
    {0.12, -41.8926, 0.037},
    {0.13, -38.1164, 0.0342},
    {0.14, -34.9647, 0.0319},
    {0.15000000000000002, -32.3054, 0.0299},
    {0.16000000000000003, -30.04, 0.0282},
    {0.17000000000000004, -28.0953, 0.0267},
    {0.18000000000000005, -26.4137, 0.0254},
    {0.18999999999999995, -24.9498, 0.0242},
    {0.19999999999999996, -23.6695, 0.0232},
    {0.20999999999999996, -22.5446, 0.0222},
    {0.22499999999999998, -21.0987, 0.021},
    {0.24, -19.8909, 0.0199},
    {0.26, -18.5736, 0.0186},
    {0.28, -17.5203, 0.0175},
    {0.30000000000000004, -16.6752, 0.0166},
    {0.31999999999999995, -15.996, 0.0157},
    {0.35, -15.2243, 0.0147},
    {0.38, -14.686, 0.0138},
    {0.41000000000000003, -14.3321, 0.0131},
    {0.43999999999999995, -14.1301, 0.0125},
    {0.47, -14.0579, 0.012},
    {0.5, -14.1012, 0.0117},
    {0.53, -14.2502, 0.0115},
    {0.56, -14.499, 0.0114},
    {0.5900000000000001, -14.8467, 0.0115},
    {0.62, -15.2935, 0.0116},
    {0.65, -15.8426, 0.0119},
    {0.6799999999999999, -16.5009, 0.0123},
    {0.7, -17.0054, 0.0126},
    {0.72, -17.5673, 0.013},
    {0.74, -18.1924, 0.0134},
    {0.76, -18.8895, 0.0139},
    {0.775, -19.4658, 0.0143},
    {0.79, -20.0946, 0.0147},
    {0.8049999999999999, -20.7846, 0.0152},
    {0.8200000000000001, -21.547, 0.0157},
    {0.835, -22.3965, 0.0162},
    {0.85, -23.3541, 0.0168},
    {0.865, -24.4488, 0.0175},
    {0.875, -25.276, 0.0179},
    {0.885, -26.202, 0.0184},
    {0.895, -27.2512, 0.0189},
    {0.905, -28.457, 0.0195},
    {0.915, -29.8691, 0.0201},
    {0.925, -31.5601, 0.0207},
    {0.935, -33.6393, 0.0215},
    {0.945, -36.2902, 0.0223},
    {0.955, -39.8304, 0.0234},
    {0.961, -42.6176, 0.0241},
    {0.965, -44.8825, 0.0247},
    {0.969, -47.5937, 0.0253},
    {0.972, -50.013, 0.0258},
    {0.975, -52.8707, 0.0264},
    {0.978, -56.3103, 0.027},
    {0.981, -60.5495, 0.0278},
    {0.984, -65.9382, 0.0286},
    {0.987, -73.0868, 0.0297},
    {0.989, -79.3702, 0.0305},
    {0.992, -92.7387, 0.0321},
    {0.995, -116.0537, 0.0346},
    {0.997271, -153.0128, 0.0377},
    {0.999002, -233.9258, 0.0432},
    {0.999535, -313.7734, 0.0474},
    {0.999746, -389.5889, 0.0508},
    {0.999845, -460.4464, 0.0536},
    {0.999898, -527.1511, 0.056},
    {0.999928, -587.5673, 0.058},
    {0.999947, -644.5279, 0.0598},
    {0.99996, -700.101, 0.0614},
    {0.999968, -746.4423, 0.0627},
    {0.999974, -791.414, 0.0639},
    {0.999979, -839.5699, 0.0652},
    {0.999982, -875.5456, 0.0661},
    {0.999985, -919.4374, 0.0672},
    {0.999987, -954.9204, 0.068},
    {0.999989, -997.5092, 0.069},
    {0.99999, -1022.3774, 0.0696},
    {0.999991, -1050.3546, 0.0702},
    {0.999992, -1082.2414, 0.0709},
    {0.99999273226, -1108.7113, 0.0715},
    {0.99999339168, -1135.3686, 0.0721},
    {0.9999985, -1608.9343, 0.0809},
    {0.99999945, -1995.4465, 0.087},
    {0.99999985, -2582.8126, 0.0949},
    {0.999999945, -3108.517, 0.101},
    {0.999999985, -3889.9159, 0.1089}};


==> anc/IqgCFTF.txt <==
IGrid[qg,CFTF,R02]={
    {5.000000002919336*^-8, -1259.8946, 0.4877},
    {4.999999999588667*^-7, -782.6313, 0.3433},
    {5.000000000032756*^-6, -443.2699, 0.2341},
    {0.00004999999999999449, -217.3416, 0.1522},
    {0.0000700000000000145, -192.3519, 0.1422},
    {0.00009999999999998899, -167.847, 0.1322},
    {0.00019999999999997797, -125.7228, 0.1141},
    {0.00029999999999996696, -104.2274, 0.1043},
    {0.00039999999999995595, -90.2898, 0.0978},
    {0.0004999999999999449, -80.1933, 0.093},
    {0.0011999999999999789, -46.1595, 0.0757},
    {0.0014999999999999458, -38.7942, 0.0717},
    {0.0024999999999999467, -23.7395, 0.0633},
    {0.0034999999999999476, -15.0932, 0.0582},
    {0.0044999999999999485, -9.2432, 0.0546},
    {0.006000000000000005, -3.1436, 0.0508},
    {0.007499999999999951, 1.1709, 0.048},
    {0.009000000000000008, 4.4394, 0.0458},
    {0.010499999999999954, 7.0291, 0.044},
    {0.01200000000000001, 9.147, 0.0425},
    {0.015000000000000013, 12.4331, 0.0402},
    {0.018000000000000016, 14.8882, 0.0383},
    {0.02100000000000002, 16.8049, 0.0368},
    {0.02400000000000002, 18.3479, 0.0355},
    {0.027000000000000024, 19.6183, 0.0344},
    {0.030000000000000027, 20.6829, 0.0334},
    {0.03300000000000003, 21.5867, 0.0325},
    {0.03600000000000003, 22.3618, 0.0318},
    {0.039000000000000035, 23.0325, 0.031},
    {0.04200000000000004, 23.6164, 0.0304},
    {0.04500000000000004, 24.128, 0.0298},
    {0.050000000000000044, 24.8482, 0.0289},
    {0.05500000000000005, 25.4348, 0.0281},
    {0.06000000000000005, 25.9153, 0.0273},
    {0.06999999999999995, 26.6339, 0.026},
    {0.07999999999999996, 27.1158, 0.0249},
    {0.08999999999999997, 27.4289, 0.0238},
    {0.09999999999999998, 27.6192, 0.0229},
    {0.10999999999999999, 27.7172, 0.0221},
    {0.12, 27.7459, 0.0214},
    {0.13, 27.7217, 0.0207},
    {0.14, 27.6573, 0.02},
    {0.15000000000000002, 27.5624, 0.0194},
    {0.16000000000000003, 27.4452, 0.0189},
    {0.17000000000000004, 27.3118, 0.0183},
    {0.18000000000000005, 27.1672, 0.0178},
    {0.18999999999999995, 27.0156, 0.0174},
    {0.19999999999999996, 26.861, 0.0169},
    {0.20999999999999996, 26.7062, 0.0165},
    {0.22499999999999998, 26.4786, 0.0159},
    {0.24, 26.2632, 0.0153},
    {0.26, 26.0048, 0.0146},
    {0.28, 25.7887, 0.014},
    {0.30000000000000004, 25.6233, 0.0135},
    {0.31999999999999995, 25.5153, 0.0129},
    {0.35, 25.4722, 0.0123},
    {0.38, 25.5828, 0.0118},
    {0.41000000000000003, 25.8581, 0.0113},
    {0.43999999999999995, 26.3047, 0.011},
    {0.47, 26.9286, 0.0108},
    {0.5, 27.7342, 0.0106},
    {0.53, 28.7249, 0.0106},
    {0.56, 29.9041, 0.0107},
    {0.5900000000000001, 31.2738, 0.0109},
    {0.62, 32.8381, 0.0112},
    {0.65, 34.6009, 0.0116},
    {0.6799999999999999, 36.5681, 0.0121},
    {0.7, 37.997, 0.0126},
    {0.72, 39.5246, 0.013},
    {0.74, 41.1557, 0.0135},
    {0.76, 42.8981, 0.0141},
    {0.775, 44.2838, 0.0146},
    {0.79, 45.7437, 0.015},
    {0.8049999999999999, 47.2859, 0.0156},
    {0.8200000000000001, 48.9214, 0.0161},
    {0.835, 50.6646, 0.0167},
    {0.85, 52.5366, 0.0173},
    {0.865, 54.5674, 0.018},
    {0.875, 56.0308, 0.0185},
    {0.885, 57.6023, 0.019},
    {0.895, 59.307, 0.0195},
    {0.905, 61.1805, 0.0201},
    {0.915, 63.2701, 0.0207},
    {0.925, 65.651, 0.0213},
    {0.935, 68.4335, 0.022},
    {0.945, 71.8039, 0.0228},
    {0.955, 76.0821, 0.0238},
    {0.961, 79.3239, 0.0244},
    {0.965, 81.8968, 0.0249},
    {0.969, 84.9209, 0.0254},
    {0.972, 87.5785, 0.0258},
    {0.975, 90.6787, 0.0263},
    {0.978, 94.3642, 0.0268},
    {0.981, 98.8551, 0.0274},
    {0.984, 104.5024, 0.0281},
    {0.987, 111.9162, 0.0289},
    {0.989, 118.3812, 0.0295},
    {0.992, 132.0338, 0.0308},
    {0.995, 155.6505, 0.0326},
    {0.997271, 192.8598, 0.035},
    {0.999002, 273.9888, 0.039},
    {0.999535, 353.9154, 0.0422},
    {0.999746, 429.765, 0.0448},
    {0.999845, 500.6404, 0.0469},
    {0.999898, 567.3554, 0.0487},
    {0.999928, 627.7782, 0.0502},
    {0.999947, 684.7435, 0.0516},
    {0.99996, 740.3194, 0.0528},
    {0.999968, 786.6627, 0.0538},
    {0.999974, 831.6354, 0.0548},
    {0.999979, 879.7927, 0.0557},
    {0.999982, 915.7692, 0.0564},
    {0.999985, 959.6621, 0.0573},
    {0.999987, 995.1455, 0.0579},
    {0.999989, 1037.7344, 0.0587},
    {0.99999, 1062.6029, 0.0591},
    {0.999991, 1090.5811, 0.0596},
    {0.999992, 1122.4678, 0.0601},
    {0.99999273226, 1148.9381, 0.0606},
    {0.99999339168, 1175.5949, 0.061},
    {0.9999985, 1649.1631, 0.0678},
    {0.99999945, 2035.6757, 0.0725},
    {0.99999985, 2623.042, 0.0786},
    {0.999999945, 3148.7463, 0.0834},
    {0.999999985, 3930.1455, 0.0895}};


IGrid[qg,CFTF,R05]={
    {5.000000002919336*^-8, -1277.8646, 1.1872},
    {4.999999999588667*^-7, -800.6013, 0.8216},
    {5.000000000032756*^-6, -461.2159, 0.5584},
    {0.00004999999999999449, -235.2636, 0.3587},
    {0.0000700000000000145, -210.2749, 0.3341},
    {0.00009999999999998899, -185.763, 0.3093},
    {0.00019999999999997797, -143.6338, 0.2644},
    {0.00029999999999996696, -122.1324, 0.2402},
    {0.00039999999999995595, -108.1908, 0.2239},
    {0.0004999999999999449, -98.0893, 0.2117},
    {0.0011999999999999789, -64.0295, 0.1682},
    {0.0014999999999999458, -56.6552, 0.1581},
    {0.0024999999999999467, -41.5645, 0.1367},
    {0.0034999999999999476, -32.8842, 0.1238},
    {0.0044999999999999485, -26.9972, 0.1148},
    {0.006000000000000005, -20.8466, 0.1051},
    {0.007499999999999951, -16.4799, 0.098},
    {0.009000000000000008, -13.159, 0.0925},
    {0.010499999999999954, -10.5163, 0.088},
    {0.01200000000000001, -8.346, 0.0843},
    {0.015000000000000013, -4.9565, 0.0783},
    {0.018000000000000016, -2.3987, 0.0737},
    {0.02100000000000002, -0.3801, 0.0699},
    {0.02400000000000002, 1.2648, 0.0667},
    {0.027000000000000024, 2.6361, 0.0641},
    {0.030000000000000027, 3.8005, 0.0617},
    {0.03300000000000003, 4.8038, 0.0596},
    {0.03600000000000003, 5.6787, 0.0577},
    {0.039000000000000035, 6.4482, 0.056},
    {0.04200000000000004, 7.1305, 0.0545},
    {0.04500000000000004, 7.7395, 0.0531},
    {0.050000000000000044, 8.6195, 0.0509},
    {0.05500000000000005, 9.3647, 0.0491},
    {0.06000000000000005, 10.0023, 0.0474},
    {0.06999999999999995, 11.0297, 0.0444},
    {0.07999999999999996, 11.8126, 0.0419},
    {0.08999999999999997, 12.4201, 0.0397},
    {0.09999999999999998, 12.8973, 0.0378},
    {0.10999999999999999, 13.2753, 0.0361},
    {0.12, 13.5771, 0.0345},
    {0.13, 13.8179, 0.0331},
    {0.14, 14.0116, 0.0318},
    {0.15000000000000002, 14.1677, 0.0306},
    {0.16000000000000003, 14.2947, 0.0295},
    {0.17000000000000004, 14.398, 0.0285},
    {0.18000000000000005, 14.4831, 0.0276},
    {0.18999999999999995, 14.5541, 0.0267},
    {0.19999999999999996, 14.6149, 0.0258},
    {0.20999999999999996, 14.6677, 0.025},
    {0.22499999999999998, 14.7388, 0.0239},
    {0.24, 14.8057, 0.0229},
    {0.26, 14.8982, 0.0217},
    {0.28, 15.0044, 0.0205},
    {0.30000000000000004, 15.133, 0.0195},
    {0.31999999999999995, 15.29, 0.0186},
    {0.35, 15.5898, 0.0174},
    {0.38, 15.9795, 0.0164},
    {0.41000000000000003, 16.4686, 0.0156},
    {0.43999999999999995, 17.0648, 0.0149},
    {0.47, 17.7735, 0.0144},
    {0.5, 18.5991, 0.014},
    {0.53, 19.5448, 0.0138},
    {0.56, 20.6139, 0.0136},
    {0.5900000000000001, 21.8096, 0.0137},
    {0.62, 23.1349, 0.0139},
    {0.65, 24.5939, 0.0142},
    {0.6799999999999999, 26.1923, 0.0147},
    {0.7, 27.3396, 0.0151},
    {0.72, 28.5569, 0.0156},
    {0.74, 29.849, 0.0161},
    {0.76, 31.2236, 0.0167},
    {0.775, 32.3141, 0.0172},
    {0.79, 33.4631, 0.0178},
    {0.8049999999999999, 34.6783, 0.0184},
    {0.8200000000000001, 35.9705, 0.019},
    {0.835, 37.3542, 0.0197},
    {0.85, 38.8505, 0.0204},
    {0.865, 40.4894, 0.0212},
    {0.875, 41.6824, 0.0218},
    {0.885, 42.977, 0.0224},
    {0.895, 44.3972, 0.023},
    {0.905, 45.9782, 0.0237},
    {0.915, 47.7691, 0.0245},
    {0.925, 49.844, 0.0254},
    {0.935, 52.3135, 0.0264},
    {0.945, 55.3639, 0.0275},
    {0.955, 59.3141, 0.0289},
    {0.961, 62.3559, 0.0299},
    {0.965, 64.7938, 0.0307},
    {0.969, 67.6819, 0.0316},
    {0.972, 70.2375, 0.0323},
    {0.975, 73.2337, 0.0331},
    {0.978, 76.8152, 0.0341},
    {0.981, 81.2011, 0.0352},
    {0.984, 86.7434, 0.0364},
    {0.987, 94.0512, 0.038},
    {0.989, 100.4452, 0.0392},
    {0.992, 113.9908, 0.0416},
    {0.995, 137.4995, 0.0452},
    {0.997271, 174.6268, 0.05},
    {0.999002, 255.6938, 0.058},
    {0.999535, 335.6004, 0.0642},
    {0.999746, 411.443, 0.0692},
    {0.999845, 482.3144, 0.0732},
    {0.999898, 549.0284, 0.0767},
    {0.999928, 609.4492, 0.0797},
    {0.999947, 666.4145, 0.0822},
    {0.99996, 721.9894, 0.0846},
    {0.999968, 768.3327, 0.0865},
    {0.999974, 813.3054, 0.0883},
    {0.999979, 861.4617, 0.0901},
    {0.999982, 897.4382, 0.0914},
    {0.999985, 941.3311, 0.0929},
    {0.999987, 976.8145, 0.0942},
    {0.999989, 1019.4034, 0.0956},
    {0.99999, 1044.2719, 0.0964},
    {0.999991, 1072.2501, 0.0973},
    {0.999992, 1104.1368, 0.0983},
    {0.99999273226, 1130.6071, 0.0991},
    {0.99999339168, 1157.2639, 0.1},
    {0.9999985, 1630.8321, 0.1127},
    {0.99999945, 2017.3447, 0.1214},
    {0.99999985, 2604.711, 0.1327},
    {0.999999945, 3130.4153, 0.1414},
    {0.999999985, 3911.8145, 0.1528}};


IGrid[qg,CFTF,R08]={
    {5.000000002919336*^-8, -1287.7746, 1.1617},
    {4.999999999588667*^-7, -810.4913, 0.8232},
    {5.000000000032756*^-6, -471.1169, 0.5587},
    {0.00004999999999999449, -245.1656, 0.3588},
    {0.0000700000000000145, -220.1749, 0.3343},
    {0.00009999999999998899, -195.663, 0.3094},
    {0.00019999999999997797, -153.5318, 0.2645},
    {0.00029999999999996696, -132.0284, 0.2402},
    {0.00039999999999995595, -118.0858, 0.2239},
    {0.0004999999999999449, -107.9833, 0.2118},
    {0.0011999999999999789, -73.9085, 0.1682},
    {0.0014999999999999458, -66.5282, 0.1582},
    {0.0024999999999999467, -51.4175, 0.1367},
    {0.0034999999999999476, -42.7192, 0.1238},
    {0.0044999999999999485, -36.8142, 0.1148},
    {0.006000000000000005, -30.6346, 0.1051},
    {0.007499999999999951, -26.2389, 0.098},
    {0.009000000000000008, -22.889, 0.0925},
    {0.010499999999999954, -20.2184, 0.088},
    {0.01200000000000001, -18.0198, 0.0843},
    {0.015000000000000013, -14.5735, 0.0783},
    {0.018000000000000016, -11.9603, 0.0737},
    {0.02100000000000002, -9.8864, 0.0699},
    {0.02400000000000002, -8.1861, 0.0668},
    {0.027000000000000024, -6.7601, 0.0641},
    {0.030000000000000027, -5.5403, 0.0617},
    {0.03300000000000003, -4.4832, 0.0596},
    {0.03600000000000003, -3.5545, 0.0577},
    {0.039000000000000035, -2.732, 0.056},
    {0.04200000000000004, -1.9966, 0.0545},
    {0.04500000000000004, -1.3353, 0.0531},
    {0.050000000000000044, -0.3678, 0.051},
    {0.05500000000000005, 0.4628, 0.0491},
    {0.06000000000000005, 1.1854, 0.0474},
    {0.06999999999999995, 2.38, 0.0444},
    {0.07999999999999996, 3.3254, 0.0419},
    {0.08999999999999997, 4.092, 0.0398},
    {0.09999999999999998, 4.724, 0.0378},
    {0.10999999999999999, 5.2531, 0.0361},
    {0.12, 5.7013, 0.0346},
    {0.13, 6.0855, 0.0332},
    {0.14, 6.4183, 0.0319},
    {0.15000000000000002, 6.7092, 0.0307},
    {0.16000000000000003, 6.9663, 0.0296},
    {0.17000000000000004, 7.1963, 0.0286},
    {0.18000000000000005, 7.4044, 0.0276},
    {0.18999999999999995, 7.5935, 0.0267},
    {0.19999999999999996, 7.7688, 0.0259},
    {0.20999999999999996, 7.9328, 0.0251},
    {0.22499999999999998, 8.1621, 0.024},
    {0.24, 8.379, 0.023},
    {0.26, 8.6562, 0.0217},
    {0.28, 8.9317, 0.0206},
    {0.30000000000000004, 9.2132, 0.0196},
    {0.31999999999999995, 9.5071, 0.0187},
    {0.35, 9.9829, 0.0175},
    {0.38, 10.5121, 0.0165},
    {0.41000000000000003, 11.1046, 0.0157},
    {0.43999999999999995, 11.7679, 0.015},
    {0.47, 12.5077, 0.0145},
    {0.5, 13.3283, 0.0141},
    {0.53, 14.2334, 0.0138},
    {0.56, 15.2254, 0.0137},
    {0.5900000000000001, 16.3079, 0.0138},
    {0.62, 17.4841, 0.0139},
    {0.65, 18.7577, 0.0143},
    {0.6799999999999999, 20.1347, 0.0147},
    {0.7, 21.1146, 0.0151},
    {0.72, 22.148, 0.0156},
    {0.74, 23.2405, 0.0162},
    {0.76, 24.3996, 0.0168},
    {0.775, 25.3182, 0.0173},
    {0.79, 26.2858, 0.0178},
    {0.8049999999999999, 27.3105, 0.0184},
    {0.8200000000000001, 28.4031, 0.019},
    {0.835, 29.5785, 0.0197},
    {0.85, 30.8575, 0.0204},
    {0.865, 32.2702, 0.0212},
    {0.875, 33.3075, 0.0218},
    {0.885, 34.4418, 0.0224},
    {0.895, 35.6983, 0.0231},
    {0.905, 37.1114, 0.0238},
    {0.915, 38.7307, 0.0245},
    {0.925, 40.6291, 0.0254},
    {0.935, 42.9195, 0.0264},
    {0.945, 45.7849, 0.0276},
    {0.955, 49.5481, 0.029},
    {0.961, 52.4749, 0.03},
    {0.965, 54.8348, 0.0307},
    {0.969, 57.6449, 0.0316},
    {0.972, 60.1415, 0.0324},
    {0.975, 63.0787, 0.0332},
    {0.978, 66.6012, 0.0341},
    {0.981, 70.9271, 0.0352},
    {0.984, 76.4094, 0.0365},
    {0.987, 83.6562, 0.038},
    {0.989, 90.0102, 0.0393},
    {0.992, 103.4938, 0.0417},
    {0.995, 126.9415, 0.0453},
    {0.997271, 164.0218, 0.05},
    {0.999002, 245.0528, 0.058},
    {0.999535, 324.9484, 0.0642},
    {0.999746, 400.786, 0.0692},
    {0.999845, 471.6564, 0.0733},
    {0.999898, 538.3684, 0.0768},
    {0.999928, 598.7892, 0.0797},
    {0.999947, 655.7535, 0.0823},
    {0.99996, 711.3284, 0.0847},
    {0.999968, 757.6707, 0.0865},
    {0.999974, 802.6434, 0.0883},
    {0.999979, 850.8007, 0.0901},
    {0.999982, 886.7772, 0.0914},
    {0.999985, 930.6691, 0.093},
    {0.999987, 966.1525, 0.0942},
    {0.999989, 1008.7424, 0.0956},
    {0.99999, 1033.6109, 0.0964},
    {0.999991, 1061.5881, 0.0973},
    {0.999992, 1093.4748, 0.0983},
    {0.99999273226, 1119.9451, 0.0992},
    {0.99999339168, 1146.6029, 0.1},
    {0.9999985, 1620.1701, 0.1127},
    {0.99999945, 2006.6827, 0.1214},
    {0.99999985, 2594.049, 0.1327},
    {0.999999945, 3119.7533, 0.1414},
    {0.999999985, 3901.1525, 0.1528}};


==> anc/IqqCF2.txt <==
IGrid[qq,CF2,R02]={
    {5.000000002919336*^-8, 1010.9421, 7.2934},
    {4.999999999588667*^-7, 613.8047, 4.4941},
    {5.000000000032756*^-6, 339.2151, 2.58},
    {0.00004999999999999449, 162.4671, 1.3502},
    {0.0000700000000000145, 143.4216, 1.2167},
    {0.00009999999999998899, 124.8575, 1.0863},
    {0.00019999999999997797, 93.3194, 0.8632},
    {0.00029999999999996696, 77.4369, 0.7499},
    {0.00039999999999995595, 67.2377, 0.6766},
    {0.0004999999999999449, 59.9022, 0.6235},
    {0.0011999999999999789, 35.6069, 0.4452},
    {0.0014999999999999458, 30.4623, 0.4068},
    {0.0024999999999999467, 20.1392, 0.3282},
    {0.0034999999999999476, 14.3577, 0.2831},
    {0.0044999999999999485, 10.5294, 0.2526},
    {0.006000000000000005, 6.6296, 0.2209},
    {0.007499999999999951, 3.9378, 0.1984},
    {0.009000000000000008, 1.9462, 0.1813},
    {0.010499999999999954, 0.4005, 0.1678},
    {0.01200000000000001, -0.8401, 0.1567},
    {0.015000000000000013, -2.7159, 0.1394},
    {0.018000000000000016, -4.0734, 0.1264},
    {0.02100000000000002, -5.1034, 0.1162},
    {0.02400000000000002, -5.9118, 0.1078},
    {0.027000000000000024, -6.5622, 0.1008},
    {0.030000000000000027, -7.0967, 0.0948},
    {0.03300000000000003, -7.541, 0.0897},
    {0.03600000000000003, -7.9156, 0.0852},
    {0.039000000000000035, -8.2352, 0.0812},
    {0.04200000000000004, -8.5102, 0.0777},
    {0.04500000000000004, -8.7475, 0.0745},
    {0.050000000000000044, -9.0765, 0.0698},
    {0.05500000000000005, -9.3413, 0.0658},
    {0.06000000000000005, -9.5558, 0.0623},
    {0.06999999999999995, -9.8729, 0.0565},
    {0.07999999999999996, -10.0854, 0.0518},
    {0.08999999999999997, -10.2263, 0.0481},
    {0.09999999999999998, -10.3163, 0.0449},
    {0.10999999999999999, -10.3685, 0.0423},
    {0.12, -10.3918, 0.04},
    {0.13, -10.3937, 0.038},
    {0.14, -10.3772, 0.0364},
    {0.15000000000000002, -10.3478, 0.0349},
    {0.16000000000000003, -10.3065, 0.0336},
    {0.17000000000000004, -10.2553, 0.0324},
    {0.18000000000000005, -10.1962, 0.0314},
    {0.18999999999999995, -10.1306, 0.0305},
    {0.19999999999999996, -10.0594, 0.0297},
    {0.20999999999999996, -9.9828, 0.029},
    {0.22499999999999998, -9.8593, 0.0281},
    {0.24, -9.7274, 0.0274},
    {0.26, -9.5402, 0.0265},
    {0.28, -9.3409, 0.0259},
    {0.30000000000000004, -9.1311, 0.0254},
    {0.31999999999999995, -8.9121, 0.025},
    {0.35, -8.5672, 0.0247},
    {0.38, -8.2041, 0.0245},
    {0.41000000000000003, -7.8237, 0.0244},
    {0.43999999999999995, -7.4273, 0.0245},
    {0.47, -7.016, 0.0246},
    {0.5, -6.5917, 0.0248},
    {0.53, -6.1558, 0.0251},
    {0.56, -5.7116, 0.0254},
    {0.5900000000000001, -5.2627, 0.0257},
    {0.62, -4.8147, 0.0261},
    {0.65, -4.3744, 0.0265},
    {0.6799999999999999, -3.9521, 0.0269},
    {0.7, -3.6877, 0.0273},
    {0.72, -3.4434, 0.0276},
    {0.74, -3.2275, 0.028},
    {0.76, -3.048, 0.0283},
    {0.775, -2.9469, 0.0287},
    {0.79, -2.881, 0.029},
    {0.8049999999999999, -2.8603, 0.0294},
    {0.8200000000000001, -2.897, 0.0298},
    {0.835, -3.0072, 0.0302},
    {0.85, -3.2116, 0.0307},
    {0.865, -3.5393, 0.0313},
    {0.875, -3.8464, 0.0318},
    {0.885, -4.2432, 0.0322},
    {0.895, -4.7539, 0.0328},
    {0.905, -5.4063, 0.0334},
    {0.915, -6.2437, 0.0341},
    {0.925, -7.3247, 0.0349},
    {0.935, -8.7405, 0.0359},
    {0.945, -10.6314, 0.037},
    {0.955, -13.2384, 0.0384},
    {0.961, -15.3169, 0.0395},
    {0.965, -17.0092, 0.0402},
    {0.969, -19.0286, 0.0411},
    {0.972, -20.8207, 0.0419},
    {0.975, -22.9218, 0.0427},
    {0.978, -25.4234, 0.0437},
    {0.981, -28.463, 0.0448},
    {0.984, -32.2571, 0.0461},
    {0.987, -37.1705, 0.0478},
    {0.989, -41.3831, 0.0491},
    {0.992, -50.0496, 0.0516},
    {0.995, -64.3517, 0.0553},
    {0.997271, -85.4131, 0.0602},
    {0.999002, -126.9159, 0.0686},
    {0.999535, -163.8374, 0.075},
    {0.999746, -196.3805, 0.0801},
    {0.999845, -225.1303, 0.0844},
    {0.999898, -251.0146, 0.088},
    {0.999928, -273.6282, 0.091},
    {0.999947, -294.3202, 0.0936},
    {0.99996, -313.988, 0.0961},
    {0.999968, -330.034, 0.098},
    {0.999974, -345.3234, 0.0998},
    {0.999979, -361.4084, 0.1017},
    {0.999982, -373.2451, 0.103},
    {0.999985, -387.4904, 0.1046},
    {0.999987, -398.8573, 0.1059},
    {0.999989, -412.3343, 0.1073},
    {0.99999, -420.1241, 0.1082},
    {0.999991, -428.8188, 0.1091},
    {0.999992, -438.6439, 0.1101},
    {0.99999273226, -446.7336, 0.111},
    {0.99999339168, -454.8222, 0.1118},
    {0.9999985, -590.2814, 0.1249},
    {0.99999945, -691.9095, 0.1339},
    {0.99999985, -835.4847, 0.1454},
    {0.999999945, -955.5954, 0.1543},
    {0.999999985, -1123.1044, 0.1658}};


IGrid[qq,CF2,R05]={
    {5.000000002919336*^-8, 1014.3471, 7.3076},
    {4.999999999588667*^-7, 617.2747, 4.4938},
    {5.000000000032756*^-6, 342.7086, 2.5798},
    {0.00004999999999999449, 165.963, 1.3499},
    {0.0000700000000000145, 146.9207, 1.2164},
    {0.00009999999999998899, 128.3536, 1.086},
    {0.00019999999999997797, 96.8138, 0.8629},
    {0.00029999999999996696, 80.9319, 0.7496},
    {0.00039999999999995595, 70.734, 0.6763},
    {0.0004999999999999449, 63.4002, 0.6232},
    {0.0011999999999999789, 39.1059, 0.445},
    {0.0014999999999999458, 33.9623, 0.4065},
    {0.0024999999999999467, 23.6432, 0.3279},
    {0.0034999999999999476, 17.8677, 0.2829},
    {0.0044999999999999485, 14.0434, 0.2524},
    {0.006000000000000005, 10.1499, 0.2207},
    {0.007499999999999951, 7.4658, 0.1982},
    {0.009000000000000008, 5.4803, 0.1812},
    {0.010499999999999954, 3.9408, 0.1677},
    {0.01200000000000001, 2.706, 0.1566},
    {0.015000000000000013, 0.844, 0.1393},
    {0.018000000000000016, -0.501, 0.1263},
    {0.02100000000000002, -1.5183, 0.116},
    {0.02400000000000002, -2.3147, 0.1077},
    {0.027000000000000024, -2.9529, 0.1007},
    {0.030000000000000027, -3.4742, 0.0947},
    {0.03300000000000003, -3.9072, 0.0896},
    {0.03600000000000003, -4.2701, 0.0851},
    {0.039000000000000035, -4.5779, 0.0811},
    {0.04200000000000004, -4.8401, 0.0776},
    {0.04500000000000004, -5.0656, 0.0744},
    {0.050000000000000044, -5.3753, 0.0697},
    {0.05500000000000005, -5.6205, 0.0657},
    {0.06000000000000005, -5.8154, 0.0622},
    {0.06999999999999995, -6.095, 0.0564},
    {0.07999999999999996, -6.2705, 0.0518},
    {0.08999999999999997, -6.3746, 0.048},
    {0.09999999999999998, -6.4282, 0.0449},
    {0.10999999999999999, -6.4446, 0.0422},
    {0.12, -6.433, 0.0399},
    {0.13, -6.3996, 0.038},
    {0.14, -6.3491, 0.0363},
    {0.15000000000000002, -6.2851, 0.0348},
    {0.16000000000000003, -6.2101, 0.0335},
    {0.17000000000000004, -6.1256, 0.0324},
    {0.18000000000000005, -6.0335, 0.0314},
    {0.18999999999999995, -5.9352, 0.0305},
    {0.19999999999999996, -5.8311, 0.0297},
    {0.20999999999999996, -5.7222, 0.029},
    {0.22499999999999998, -5.5509, 0.0281},
    {0.24, -5.3715, 0.0274},
    {0.26, -5.1211, 0.0265},
    {0.28, -4.8601, 0.0259},
    {0.30000000000000004, -4.5895, 0.0254},
    {0.31999999999999995, -4.3098, 0.0251},
    {0.35, -3.8755, 0.0247},
    {0.38, -3.424, 0.0245},
    {0.41000000000000003, -2.9563, 0.0245},
    {0.43999999999999995, -2.4738, 0.0245},
    {0.47, -1.9771, 0.0246},
    {0.5, -1.4681, 0.0248},
    {0.53, -0.9483, 0.0251},
    {0.56, -0.421, 0.0254},
    {0.5900000000000001, 0.1107, 0.0257},
    {0.62, 0.6413, 0.0261},
    {0.65, 1.1634, 0.0265},
    {0.6799999999999999, 1.6669, 0.027},
    {0.7, 1.9855, 0.0273},
    {0.72, 2.2834, 0.0276},
    {0.74, 2.5537, 0.028},
    {0.76, 2.786, 0.0284},
    {0.775, 2.9271, 0.0287},
    {0.79, 3.033, 0.0291},
    {0.8049999999999999, 3.0937, 0.0294},
    {0.8200000000000001, 3.097, 0.0298},
    {0.835, 3.0278, 0.0303},
    {0.85, 2.8634, 0.0308},
    {0.865, 2.5747, 0.0314},
    {0.875, 2.2946, 0.0318},
    {0.885, 1.9228, 0.0323},
    {0.895, 1.4391, 0.0328},
    {0.905, 0.8137, 0.0334},
    {0.915, 0.0023, 0.0341},
    {0.925, -1.0527, 0.035},
    {0.935, -2.4415, 0.0359},
    {0.945, -4.3064, 0.0371},
    {0.955, -6.8864, 0.0385},
    {0.961, -8.9489, 0.0395},
    {0.965, -10.6312, 0.0403},
    {0.969, -12.6396, 0.0412},
    {0.972, -14.4247, 0.0419},
    {0.975, -16.5178, 0.0428},
    {0.978, -19.0114, 0.0438},
    {0.981, -22.043, 0.0449},
    {0.984, -25.8291, 0.0462},
    {0.987, -30.7345, 0.0478},
    {0.989, -34.9411, 0.0491},
    {0.992, -43.5996, 0.0516},
    {0.995, -57.8947, 0.0553},
    {0.997271, -78.9501, 0.0602},
    {0.999002, -120.4479, 0.0686},
    {0.999535, -157.3684, 0.075},
    {0.999746, -189.9105, 0.0802},
    {0.999845, -218.6603, 0.0844},
    {0.999898, -244.5446, 0.088},
    {0.999928, -267.1572, 0.091},
    {0.999947, -287.8502, 0.0937},
    {0.99996, -307.518, 0.0961},
    {0.999968, -323.564, 0.0981},
    {0.999974, -338.8524, 0.0999},
    {0.999979, -354.9384, 0.1017},
    {0.999982, -366.7751, 0.1031},
    {0.999985, -381.0204, 0.1047},
    {0.999987, -392.3873, 0.1059},
    {0.999989, -405.8643, 0.1074},
    {0.99999, -413.6531, 0.1082},
    {0.999991, -422.3478, 0.1091},
    {0.999992, -432.1729, 0.1102},
    {0.99999273226, -440.2636, 0.111},
    {0.99999339168, -448.3522, 0.1118},
    {0.9999985, -583.8104, 0.1249},
    {0.99999945, -685.4385, 0.1339},
    {0.99999985, -829.0147, 0.1454},
    {0.999999945, -949.1244, 0.1543},
    {0.999999985, -1116.6334, 0.1658}};


IGrid[qq,CF2,R08]={
    {5.000000002919336*^-8, 1020.6391, 7.2994},
    {4.999999999588667*^-7, 623.4567, 4.4938},
    {5.000000000032756*^-6, 348.8788, 2.5797},
    {0.00004999999999999449, 172.1363, 1.3499},
    {0.0000700000000000145, 153.0947, 1.2164},
    {0.00009999999999998899, 134.524, 1.086},
    {0.00019999999999997797, 102.9883, 0.8629},
    {0.00029999999999996696, 87.1082, 0.7496},
    {0.00039999999999995595, 76.912, 0.6763},
    {0.0004999999999999449, 69.5764, 0.6233},
    {0.0011999999999999789, 45.2907, 0.445},
    {0.0014999999999999458, 40.1493, 0.4066},
    {0.0024999999999999467, 29.8388, 0.328},
    {0.0034999999999999476, 24.0705, 0.283},
    {0.0044999999999999485, 20.2538, 0.2525},
    {0.006000000000000005, 16.3725, 0.2208},
    {0.007499999999999951, 13.6997, 0.1983},
    {0.009000000000000008, 11.7265, 0.1813},
    {0.010499999999999954, 10.1981, 0.1678},
    {0.01200000000000001, 8.9757, 0.1567},
    {0.015000000000000013, 7.1362, 0.1394},
    {0.018000000000000016, 5.8144, 0.1264},
    {0.02100000000000002, 4.8187, 0.1161},
    {0.02400000000000002, 4.0461, 0.1078},
    {0.027000000000000024, 3.4298, 0.1008},
    {0.030000000000000027, 2.9305, 0.0949},
    {0.03300000000000003, 2.5199, 0.0897},
    {0.03600000000000003, 2.1785, 0.0852},
    {0.039000000000000035, 1.8921, 0.0812},
    {0.04200000000000004, 1.6507, 0.0777},
    {0.04500000000000004, 1.4468, 0.0745},
    {0.050000000000000044, 1.1716, 0.0698},
    {0.05500000000000005, 0.9611, 0.0658},
    {0.06000000000000005, 0.8002, 0.0623},
    {0.06999999999999995, 0.5881, 0.0565},
    {0.07999999999999996, 0.4788, 0.0519},
    {0.08999999999999997, 0.4396, 0.0481},
    {0.09999999999999998, 0.4497, 0.045},
    {0.10999999999999999, 0.4964, 0.0423},
    {0.12, 0.5696, 0.0401},
    {0.13, 0.6642, 0.0381},
    {0.14, 0.775, 0.0364},
    {0.15000000000000002, 0.8986, 0.0349},
    {0.16000000000000003, 1.0329, 0.0337},
    {0.17000000000000004, 1.1754, 0.0325},
    {0.18000000000000005, 1.3249, 0.0315},
    {0.18999999999999995, 1.4804, 0.0306},
    {0.19999999999999996, 1.6411, 0.0298},
    {0.20999999999999996, 1.8059, 0.0291},
    {0.22499999999999998, 2.0601, 0.0282},
    {0.24, 2.3218, 0.0275},
    {0.26, 2.6798, 0.0267},
    {0.28, 3.0475, 0.026},
    {0.30000000000000004, 3.4233, 0.0255},
    {0.31999999999999995, 3.8065, 0.0252},
    {0.35, 4.3944, 0.0248},
    {0.38, 4.997, 0.0246},
    {0.41000000000000003, 5.6134, 0.0246},
    {0.43999999999999995, 6.2432, 0.0246},
    {0.47, 6.8853, 0.0248},
    {0.5, 7.5383, 0.025},
    {0.53, 8.2009, 0.0252},
    {0.56, 8.8698, 0.0255},
    {0.5900000000000001, 9.5417, 0.0259},
    {0.62, 10.2116, 0.0262},
    {0.65, 10.8722, 0.0266},
    {0.6799999999999999, 11.5136, 0.0271},
    {0.7, 11.9233, 0.0274},
    {0.72, 12.3128, 0.0278},
    {0.74, 12.6736, 0.0281},
    {0.76, 12.9964, 0.0285},
    {0.775, 13.2058, 0.0288},
    {0.79, 13.3792, 0.0292},
    {0.8049999999999999, 13.5067, 0.0295},
    {0.8200000000000001, 13.578, 0.03},
    {0.835, 13.5758, 0.0304},
    {0.85, 13.4784, 0.0309},
    {0.865, 13.2577, 0.0315},
    {0.875, 13.0216, 0.0319},
    {0.885, 12.6948, 0.0324},
    {0.895, 12.2561, 0.0329},
    {0.905, 11.6747, 0.0336},
    {0.915, 10.9083, 0.0343},
    {0.925, 9.8983, 0.0351},
    {0.935, 8.5535, 0.0361},
    {0.945, 6.7326, 0.0372},
    {0.955, 4.1976, 0.0386},
    {0.961, 2.1611, 0.0396},
    {0.965, 0.4968, 0.0404},
    {0.969, -1.4946, 0.0413},
    {0.972, -3.2657, 0.042},
    {0.975, -5.3448, 0.0429},
    {0.978, -7.8254, 0.0439},
    {0.981, -10.844, 0.045},
    {0.984, -14.6161, 0.0463},
    {0.987, -19.5085, 0.0479},
    {0.989, -23.7061, 0.0492},
    {0.992, -32.3516, 0.0517},
    {0.995, -46.6337, 0.0554},
    {0.997271, -67.6781, 0.0603},
    {0.999002, -109.1699, 0.0687},
    {0.999535, -146.0874, 0.0751},
    {0.999746, -178.6285, 0.0803},
    {0.999845, -207.3773, 0.0845},
    {0.999898, -233.2616, 0.0881},
    {0.999928, -255.8742, 0.0911},
    {0.999947, -276.5672, 0.0937},
    {0.99996, -296.235, 0.0962},
    {0.999968, -312.281, 0.0981},
    {0.999974, -327.5694, 0.0999},
    {0.999979, -343.6554, 0.1018},
    {0.999982, -355.4921, 0.1031},
    {0.999985, -369.7374, 0.1047},
    {0.999987, -381.1033, 0.106},
    {0.999989, -394.5803, 0.1074},
    {0.99999, -402.3701, 0.1083},
    {0.999991, -411.0648, 0.1092},
    {0.999992, -420.8899, 0.1102},
    {0.99999273226, -428.9796, 0.1111},
    {0.99999339168, -437.0682, 0.1119},
    {0.9999985, -572.5274, 0.125},
    {0.99999945, -674.1555, 0.134},
    {0.99999985, -817.7317, 0.1455},
    {0.999999945, -937.8404, 0.1544},
    {0.999999985, -1105.3514, 0.1658}};


==> anc/IqqCFCA.txt <==
IGrid[qq,CFCA,R02]={
    {5.000000002919336*^-8, -861.3337, 3.7193},
    {4.999999999588667*^-7, -520.4287, 2.3059},
    {5.000000000032756*^-6, -293.0094, 1.3381},
    {0.00004999999999999449, -154.5993, 0.715},
    {0.0000700000000000145, -140.3965, 0.6472},
    {0.00009999999999998899, -126.7762, 0.5811},
    {0.00019999999999997797, -104.2202, 0.468},
    {0.00029999999999996696, -93.2134, 0.4106},
    {0.00039999999999995595, -86.3048, 0.3735},
    {0.0004999999999999449, -81.428, 0.3467},
    {0.0011999999999999789, -65.9416, 0.2572},
    {0.0014999999999999458, -62.8372, 0.2381},
    {0.0024999999999999467, -56.8517, 0.1993},
    {0.0034999999999999476, -53.6906, 0.1775},
    {0.0044999999999999485, -51.6928, 0.1629},
    {0.006000000000000005, -49.7569, 0.1481},
    {0.007499999999999951, -48.4961, 0.1378},
    {0.009000000000000008, -47.6138, 0.1301},
    {0.010499999999999954, -46.9658, 0.1242},
    {0.01200000000000001, -46.4764, 0.1194},
    {0.015000000000000013, -45.7983, 0.1122},
    {0.018000000000000016, -45.3697, 0.107},
    {0.02100000000000002, -45.0928, 0.1031},
    {0.02400000000000002, -44.9147, 0.1},
    {0.027000000000000024, -44.8047, 0.0975},
    {0.030000000000000027, -44.7438, 0.0955},
    {0.03300000000000003, -44.7197, 0.0938},
    {0.03600000000000003, -44.725, 0.0924},
    {0.039000000000000035, -44.7502, 0.0912},
    {0.04200000000000004, -44.7927, 0.0902},
    {0.04500000000000004, -44.8502, 0.0893},
    {0.050000000000000044, -44.9672, 0.0881},
    {0.05500000000000005, -45.1069, 0.0871},
    {0.06000000000000005, -45.2648, 0.0864},
    {0.06999999999999995, -45.6121, 0.0852},
    {0.07999999999999996, -45.9929, 0.0845},
    {0.08999999999999997, -46.3933, 0.0841},
    {0.09999999999999998, -46.8073, 0.0838},
    {0.10999999999999999, -47.229, 0.0837},
    {0.12, -47.6594, 0.0837},
    {0.13, -48.0937, 0.0838},
    {0.14, -48.5325, 0.0839},
    {0.15000000000000002, -48.9739, 0.0842},
    {0.16000000000000003, -49.4191, 0.0844},
    {0.17000000000000004, -49.8641, 0.0847},
    {0.18000000000000005, -50.3132, 0.085},
    {0.18999999999999995, -50.7642, 0.0854},
    {0.19999999999999996, -51.2179, 0.0857},
    {0.20999999999999996, -51.6726, 0.0861},
    {0.22499999999999998, -52.3554, 0.0867},
    {0.24, -53.0448, 0.0874},
    {0.26, -53.9709, 0.0883},
    {0.28, -54.9037, 0.0892},
    {0.30000000000000004, -55.8478, 0.0902},
    {0.31999999999999995, -56.8012, 0.0912},
    {0.35, -58.2527, 0.0927},
    {0.38, -59.7333, 0.0942},
    {0.41000000000000003, -61.2467, 0.0958},
    {0.43999999999999995, -62.7965, 0.0974},
    {0.47, -64.3866, 0.099},
    {0.5, -66.0222, 0.1006},
    {0.53, -67.7093, 0.1022},
    {0.56, -69.4523, 0.1039},
    {0.5900000000000001, -71.261, 0.1055},
    {0.62, -73.1427, 0.1072},
    {0.65, -75.1097, 0.1089},
    {0.6799999999999999, -77.1774, 0.1107},
    {0.7, -78.6167, 0.1118},
    {0.72, -80.1113, 0.113},
    {0.74, -81.673, 0.1142},
    {0.76, -83.3087, 0.1154},
    {0.775, -84.5914, 0.1163},
    {0.79, -85.9293, 0.1173},
    {0.8049999999999999, -87.3272, 0.1183},
    {0.8200000000000001, -88.7971, 0.1192},
    {0.835, -90.3482, 0.1203},
    {0.85, -91.9939, 0.1213},
    {0.865, -93.7558, 0.1224},
    {0.875, -95.0068, 0.1232},
    {0.885, -96.3298, 0.124},
    {0.895, -97.7369, 0.1248},
    {0.905, -99.2441, 0.1257},
    {0.915, -100.8696, 0.1266},
    {0.925, -102.6464, 0.1276},
    {0.935, -104.6138, 0.1287},
    {0.945, -106.8377, 0.1299},
    {0.955, -109.41, 0.1312},
    {0.961, -111.1928, 0.1322},
    {0.965, -112.5116, 0.1329},
    {0.969, -113.9677, 0.1336},
    {0.972, -115.1711, 0.1343},
    {0.975, -116.4908, 0.1349},
    {0.978, -117.9585, 0.1357},
    {0.981, -119.6184, 0.1366},
    {0.984, -121.5348, 0.1376},
    {0.987, -123.8119, 0.1388},
    {0.989, -125.6203, 0.1398},
    {0.992, -129.0171, 0.1416},
    {0.995, -133.9388, 0.1444},
    {0.997271, -140.1702, 0.148},
    {0.999002, -150.3722, 0.1545},
    {0.999535, -158.0565, 0.1596},
    {0.999746, -164.1233, 0.1639},
    {0.999845, -169.0709, 0.1676},
    {0.999898, -173.2596, 0.1707},
    {0.999928, -176.7465, 0.1734},
    {0.999947, -179.8125, 0.1757},
    {0.99996, -182.6275, 0.178},
    {0.999968, -184.8595, 0.1797},
    {0.999974, -186.9363, 0.1814},
    {0.999979, -189.0734, 0.1832},
    {0.999982, -190.6141, 0.1844},
    {0.999985, -192.4385, 0.1859},
    {0.999987, -193.8697, 0.1871},
    {0.999989, -195.5404, 0.1885},
    {0.99999, -196.4936, 0.1893},
    {0.999991, -197.5473, 0.1902},
    {0.999992, -198.7252, 0.1912},
    {0.99999273226, -199.6852, 0.192},
    {0.99999339168, -200.6364, 0.1928},
    {0.9999985, -215.4645, 0.2058},
    {0.99999945, -225.4976, 0.2148},
    {0.99999985, -238.4885, 0.2269},
    {0.999999945, -248.5215, 0.2364},
    {0.999999985, -261.5124, 0.2489}};


IGrid[qq,CFCA,R05]={
    {5.000000002919336*^-8, -846.1787, 3.7262},
    {4.999999999588667*^-7, -505.3127, 2.3058},
    {5.000000000032756*^-6, -277.9044, 1.3379},
    {0.00004999999999999449, -139.4913, 0.7148},
    {0.0000700000000000145, -125.2935, 0.6471},
    {0.00009999999999998899, -111.6702, 0.5809},
    {0.00019999999999997797, -89.1132, 0.4678},
    {0.00029999999999996696, -78.1041, 0.4104},
    {0.00039999999999995595, -71.1939, 0.3734},
    {0.0004999999999999449, -66.3158, 0.3466},
    {0.0011999999999999789, -50.819, 0.2571},
    {0.0014999999999999458, -47.7096, 0.238},
    {0.0024999999999999467, -41.7136, 0.1993},
    {0.0034999999999999476, -38.5353, 0.1774},
    {0.0044999999999999485, -36.5219, 0.1629},
    {0.006000000000000005, -34.5643, 0.148},
    {0.007499999999999951, -33.2842, 0.1377},
    {0.009000000000000008, -32.3808, 0.1301},
    {0.010499999999999954, -31.713, 0.1241},
    {0.01200000000000001, -31.2001, 0.1194},
    {0.015000000000000013, -30.4781, 0.1122},
    {0.018000000000000016, -30.0049, 0.107},
    {0.02100000000000002, -29.6847, 0.103},
    {0.02400000000000002, -29.4632, 0.0999},
    {0.027000000000000024, -29.3108, 0.0974},
    {0.030000000000000027, -29.2068, 0.0954},
    {0.03300000000000003, -29.1371, 0.0937},
    {0.03600000000000003, -29.0974, 0.0923},
    {0.039000000000000035, -29.0813, 0.0911},
    {0.04200000000000004, -29.0809, 0.0901},
    {0.04500000000000004, -29.0931, 0.0892},
    {0.050000000000000044, -29.1367, 0.088},
    {0.05500000000000005, -29.2053, 0.087},
    {0.06000000000000005, -29.2884, 0.0863},
    {0.06999999999999995, -29.4893, 0.0851},
    {0.07999999999999996, -29.724, 0.0844},
    {0.08999999999999997, -29.9752, 0.0839},
    {0.09999999999999998, -30.2444, 0.0837},
    {0.10999999999999999, -30.5184, 0.0836},
    {0.12, -30.7999, 0.0836},
    {0.13, -31.0858, 0.0836},
    {0.14, -31.377, 0.0838},
    {0.15000000000000002, -31.6691, 0.084},
    {0.16000000000000003, -31.9631, 0.0843},
    {0.17000000000000004, -32.2619, 0.0846},
    {0.18000000000000005, -32.5616, 0.0849},
    {0.18999999999999995, -32.8634, 0.0852},
    {0.19999999999999996, -33.1669, 0.0856},
    {0.20999999999999996, -33.4714, 0.086},
    {0.22499999999999998, -33.9321, 0.0866},
    {0.24, -34.3956, 0.0872},
    {0.26, -35.0234, 0.0881},
    {0.28, -35.6574, 0.089},
    {0.30000000000000004, -36.301, 0.09},
    {0.31999999999999995, -36.9542, 0.091},
    {0.35, -37.9548, 0.0925},
    {0.38, -38.9844, 0.094},
    {0.41000000000000003, -40.0437, 0.0956},
    {0.43999999999999995, -41.1396, 0.0972},
    {0.47, -42.278, 0.0988},
    {0.5, -43.458, 0.1004},
    {0.53, -44.69, 0.102},
    {0.56, -45.9784, 0.1037},
    {0.5900000000000001, -47.3355, 0.1053},
    {0.62, -48.7613, 0.107},
    {0.65, -50.2739, 0.1087},
    {0.6799999999999999, -51.8861, 0.1104},
    {0.7, -53.022, 0.1116},
    {0.72, -54.2157, 0.1128},
    {0.74, -55.4763, 0.114},
    {0.76, -56.8078, 0.1152},
    {0.775, -57.8611, 0.1161},
    {0.79, -58.9721, 0.1171},
    {0.8049999999999999, -60.1438, 0.1181},
    {0.8200000000000001, -61.3849, 0.119},
    {0.835, -62.7067, 0.1201},
    {0.85, -64.125, 0.1211},
    {0.865, -65.6595, 0.1222},
    {0.875, -66.7588, 0.123},
    {0.885, -67.9302, 0.1238},
    {0.895, -69.1841, 0.1246},
    {0.905, -70.539, 0.1255},
    {0.915, -72.0154, 0.1264},
    {0.925, -73.6422, 0.1274},
    {0.935, -75.4584, 0.1285},
    {0.945, -77.5272, 0.1297},
    {0.955, -79.9514, 0.1311},
    {0.961, -81.6415, 0.132},
    {0.965, -82.8998, 0.1327},
    {0.969, -84.2938, 0.1335},
    {0.972, -85.4506, 0.1341},
    {0.975, -86.7261, 0.1348},
    {0.978, -88.1473, 0.1356},
    {0.981, -89.7624, 0.1365},
    {0.984, -91.6332, 0.1375},
    {0.987, -93.8669, 0.1387},
    {0.989, -95.6457, 0.1396},
    {0.992, -98.9978, 0.1415},
    {0.995, -103.8708, 0.1443},
    {0.997271, -110.0671, 0.1479},
    {0.999002, -120.2436, 0.1543},
    {0.999535, -127.919, 0.1595},
    {0.999746, -133.9818, 0.1638},
    {0.999845, -138.9286, 0.1674},
    {0.999898, -143.1164, 0.1706},
    {0.999928, -146.6027, 0.1732},
    {0.999947, -149.6667, 0.1756},
    {0.99996, -152.4816, 0.1778},
    {0.999968, -154.7135, 0.1796},
    {0.999974, -156.7901, 0.1813},
    {0.999979, -158.9267, 0.183},
    {0.999982, -160.4674, 0.1843},
    {0.999985, -162.2924, 0.1858},
    {0.999987, -163.7241, 0.187},
    {0.999989, -165.3946, 0.1884},
    {0.99999, -166.3472, 0.1892},
    {0.999991, -167.4007, 0.19},
    {0.999992, -168.5788, 0.191},
    {0.99999273226, -169.5388, 0.1919},
    {0.99999339168, -170.4903, 0.1927},
    {0.9999985, -185.318, 0.2056},
    {0.99999945, -195.3505, 0.2147},
    {0.99999985, -208.3431, 0.2267},
    {0.999999945, -218.3758, 0.2362},
    {0.999999985, -231.3656, 0.2487}};


IGrid[qq,CFCA,R08]={
    {5.000000002919336*^-8, -839.6827, 3.7222},
    {4.999999999588667*^-7, -498.7577, 2.3057},
    {5.000000000032756*^-6, -271.3434, 1.3379},
    {0.00004999999999999449, -132.9323, 0.7148},
    {0.0000700000000000145, -118.7335, 0.6471},
    {0.00009999999999998899, -105.1092, 0.5809},
    {0.00019999999999997797, -82.5522, 0.4678},
    {0.00029999999999996696, -71.5432, 0.4104},
    {0.00039999999999995595, -64.6356, 0.3734},
    {0.0004999999999999449, -59.7535, 0.3466},
    {0.0011999999999999789, -44.2553, 0.2571},
    {0.0014999999999999458, -41.1442, 0.238},
    {0.0024999999999999467, -35.1411, 0.1993},
    {0.0034999999999999476, -31.9591, 0.1774},
    {0.0044999999999999485, -29.9403, 0.1629},
    {0.006000000000000005, -27.9752, 0.148},
    {0.007499999999999951, -26.6868, 0.1377},
    {0.009000000000000008, -25.7762, 0.1301},
    {0.010499999999999954, -25.0992, 0.1242},
    {0.01200000000000001, -24.5801, 0.1194},
    {0.015000000000000013, -23.8436, 0.1122},
    {0.018000000000000016, -23.3527, 0.107},
    {0.02100000000000002, -23.0162, 0.103},
    {0.02400000000000002, -22.7782, 0.1},
    {0.027000000000000024, -22.61, 0.0975},
    {0.030000000000000027, -22.4888, 0.0954},
    {0.03300000000000003, -22.4049, 0.0938},
    {0.03600000000000003, -22.351, 0.0923},
    {0.039000000000000035, -22.3152, 0.0911},
    {0.04200000000000004, -22.2962, 0.0901},
    {0.04500000000000004, -22.2919, 0.0892},
    {0.050000000000000044, -22.3093, 0.088},
    {0.05500000000000005, -22.3481, 0.087},
    {0.06000000000000005, -22.4037, 0.0863},
    {0.06999999999999995, -22.5492, 0.0851},
    {0.07999999999999996, -22.7242, 0.0844},
    {0.08999999999999997, -22.9168, 0.0839},
    {0.09999999999999998, -23.1242, 0.0837},
    {0.10999999999999999, -23.3413, 0.0836},
    {0.12, -23.563, 0.0836},
    {0.13, -23.7888, 0.0836},
    {0.14, -24.0173, 0.0838},
    {0.15000000000000002, -24.2511, 0.084},
    {0.16000000000000003, -24.486, 0.0842},
    {0.17000000000000004, -24.7221, 0.0845},
    {0.18000000000000005, -24.9587, 0.0848},
    {0.18999999999999995, -25.198, 0.0852},
    {0.19999999999999996, -25.4378, 0.0856},
    {0.20999999999999996, -25.6831, 0.0859},
    {0.22499999999999998, -26.0458, 0.0865},
    {0.24, -26.4167, 0.0872},
    {0.26, -26.9162, 0.0881},
    {0.28, -27.4232, 0.089},
    {0.30000000000000004, -27.9368, 0.09},
    {0.31999999999999995, -28.4611, 0.0909},
    {0.35, -29.2681, 0.0924},
    {0.38, -30.1013, 0.094},
    {0.41000000000000003, -30.9648, 0.0955},
    {0.43999999999999995, -31.8624, 0.0971},
    {0.47, -32.8028, 0.0987},
    {0.5, -33.7859, 0.1003},
    {0.53, -34.8202, 0.102},
    {0.56, -35.9095, 0.1036},
    {0.5900000000000001, -37.0649, 0.1053},
    {0.62, -38.2904, 0.107},
    {0.65, -39.6042, 0.1087},
    {0.6799999999999999, -41.0147, 0.1104},
    {0.7, -42.0179, 0.1116},
    {0.72, -43.0776, 0.1127},
    {0.74, -44.2023, 0.1139},
    {0.76, -45.4019, 0.1152},
    {0.775, -46.3554, 0.1161},
    {0.79, -47.3637, 0.117},
    {0.8049999999999999, -48.4353, 0.118},
    {0.8200000000000001, -49.5765, 0.119},
    {0.835, -50.7979, 0.12},
    {0.85, -52.1163, 0.1211},
    {0.865, -53.5487, 0.1222},
    {0.875, -54.5808, 0.1229},
    {0.885, -55.6833, 0.1237},
    {0.895, -56.8704, 0.1246},
    {0.905, -58.1588, 0.1255},
    {0.915, -59.5658, 0.1264},
    {0.925, -61.1237, 0.1274},
    {0.935, -62.8762, 0.1285},
    {0.945, -64.8796, 0.1297},
    {0.955, -67.235, 0.1311},
    {0.961, -68.8843, 0.132},
    {0.965, -70.1164, 0.1327},
    {0.969, -71.4826, 0.1335},
    {0.972, -72.6198, 0.1341},
    {0.975, -73.8752, 0.1348},
    {0.978, -75.2786, 0.1355},
    {0.981, -76.8721, 0.1364},
    {0.984, -78.723, 0.1374},
    {0.987, -80.9344, 0.1386},
    {0.989, -82.7, 0.1396},
    {0.992, -86.0312, 0.1414},
    {0.995, -90.8852, 0.1442},
    {0.997271, -97.0671, 0.1479},
    {0.999002, -107.2311, 0.1543},
    {0.999535, -114.9016, 0.1595},
    {0.999746, -120.9638, 0.1638},
    {0.999845, -125.91, 0.1674},
    {0.999898, -130.0972, 0.1705},
    {0.999928, -133.583, 0.1732},
    {0.999947, -136.6478, 0.1756},
    {0.99996, -139.4629, 0.1778},
    {0.999968, -141.6948, 0.1796},
    {0.999974, -143.7713, 0.1812},
    {0.999979, -145.9078, 0.183},
    {0.999982, -147.4486, 0.1843},
    {0.999985, -149.2725, 0.1858},
    {0.999987, -150.7034, 0.1869},
    {0.999989, -152.3748, 0.1883},
    {0.99999, -153.328, 0.1891},
    {0.999991, -154.3814, 0.19},
    {0.999992, -155.5589, 0.191},
    {0.99999273226, -156.5185, 0.1918},
    {0.99999339168, -157.47, 0.1926},
    {0.9999985, -172.2978, 0.2056},
    {0.99999945, -182.3304, 0.2146},
    {0.99999985, -195.3228, 0.2267},
    {0.999999945, -205.3559, 0.2362},
    {0.999999985, -218.3478, 0.2487}};


==> anc/IqqCFTF.txt <==
IGrid[qq,CFTF,R02]={
    {5.000000002919336*^-8, -1.8274*^8, 185305.},
    {4.999999999588667*^-7, -1.8276*^7, 18353.6},
    {5.000000000032756*^-6, -1.8261*^6, 1821.32},
    {0.00004999999999999449, -181847.7217, 180.115},
    {0.0000700000000000145, -129705.2648, 128.322},
    {0.00009999999999998899, -90616.7356, 89.5383},
    {0.00019999999999997797, -45060.6617, 44.4102},
    {0.00029999999999996696, -29900.9557, 29.424},
    {0.00039999999999995595, -22332.5934, 21.9515},
    {0.0004999999999999449, -17798.1033, 17.4781},
    {0.0011999999999999789, -7256.7229, 7.102},
    {0.0014999999999999458, -5760.6796, 5.6322},
    {0.0024999999999999467, -3380.1063, 3.2969},
    {0.0034999999999999476, -2368.994, 2.3065},
    {0.0044999999999999485, -1811.7168, 1.7611},
    {0.006000000000000005, -1328.3819, 1.2884},
    {0.007499999999999951, -1041.2953, 1.0074},
    {0.009000000000000008, -851.6893, 0.8221},
    {0.010499999999999954, -717.4371, 0.691},
    {0.01200000000000001, -617.5921, 0.5934},
    {0.015000000000000013, -479.3732, 0.4584},
    {0.018000000000000016, -388.5816, 0.3698},
    {0.02100000000000002, -324.62, 0.3074},
    {0.02400000000000002, -277.2673, 0.2613},
    {0.027000000000000024, -240.8882, 0.2259},
    {0.030000000000000027, -212.1255, 0.1979},
    {0.03300000000000003, -188.8559, 0.1753},
    {0.03600000000000003, -169.6749, 0.1567},
    {0.039000000000000035, -153.612, 0.1411},
    {0.04200000000000004, -139.9835, 0.1279},
    {0.04500000000000004, -128.2866, 0.1166},
    {0.050000000000000044, -112.1125, 0.1011},
    {0.05500000000000005, -99.0794, 0.0886},
    {0.06000000000000005, -88.3752, 0.0783},
    {0.06999999999999995, -71.8912, 0.0626},
    {0.07999999999999996, -59.8494, 0.0513},
    {0.08999999999999997, -50.712, 0.0428},
    {0.09999999999999998, -43.5716, 0.0362},
    {0.10999999999999999, -37.8596, 0.031},
    {0.12, -33.2012, 0.0269},
    {0.13, -29.3407, 0.0234},
    {0.14, -26.098, 0.0206},
    {0.15000000000000002, -23.3425, 0.0182},
    {0.16000000000000003, -20.9776, 0.0162},
    {0.17000000000000004, -18.9299, 0.0145},
    {0.18000000000000005, -17.1433, 0.013},
    {0.18999999999999995, -15.5738, 0.0117},
    {0.19999999999999996, -14.1867, 0.0106},
    {0.20999999999999996, -12.9541, 0.0096},
    {0.22499999999999998, -11.3466, 0.0084},
    {0.24, -9.9773, 0.0073},
    {0.26, -8.4454, 0.0062},
    {0.28, -7.1787, 0.0053},
    {0.30000000000000004, -6.1198, 0.0045},
    {0.31999999999999995, -5.2269, 0.0039},
    {0.35, -4.1312, 0.0032},
    {0.38, -3.2614, 0.0026},
    {0.41000000000000003, -2.5633, 0.0021},
    {0.43999999999999995, -1.9988, 0.0018},
    {0.47, -1.5395, 0.0015},
    {0.5, -1.165, 0.0012},
    {0.53, -0.8591, 0.0011},
    {0.56, -0.6097, 0.0009},
    {0.5900000000000001, -0.4072, 0.0008},
    {0.62, -0.244, 0.0007},
    {0.65, -0.1142, 0.0006},
    {0.6799999999999999, -0.0129, 0.0005},
    {0.7, 0.0408, 0.0004},
    {0.72, 0.0847, 0.0004},
    {0.74, 0.1195, 0.0003},
    {0.76, 0.146, 0.0003},
    {0.775, 0.1609, 0.0003},
    {0.79, 0.1718, 0.0003},
    {0.8049999999999999, 0.1789, 0.0002},
    {0.8200000000000001, 0.1824, 0.0002},
    {0.835, 0.1825, 0.0002},
    {0.85, 0.1794, 0.0002},
    {0.865, 0.1732, 0.0002},
    {0.875, 0.1675, 0.0001},
    {0.885, 0.1604, 0.0001},
    {0.895, 0.1522, 0.0001},
    {0.905, 0.1428, 0.0001},
    {0.915, 0.1323, 0.0001},
    {0.925, 0.1206, 0.0001},
    {0.935, 0.1078, 0.0001},
    {0.945, 0.094, 0.0001},
    {0.955, 0.0791, 0.0001},
    {0.961, 0.0697, 0.},
    {0.965, 0.0633, 0.},
    {0.969, 0.0566, 0.},
    {0.972, 0.0516, 0.},
    {0.975, 0.0463, 0.},
    {0.978, 0.0412, 0.},
    {0.981, 0.0358, 0.},
    {0.984, 0.0304, 0.},
    {0.987, 0.0249, 0.},
    {0.989, 0.0211, 0.},
    {0.992, 0.0155, 0.},
    {0.995, 0.0097, 0.},
    {0.997271, 0.0053, 0.},
    {0.999002, 0.002, 0.},
    {0.999535, 0.0009, 0.},
    {0.999746, 0.0005, 0.},
    {0.999845, 0.0003, 0.},
    {0.999898, 0.0002, 0.},
    {0.999928, 0.0001, 0.},
    {0.999947, 0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0.0001, 0.},
    {0.999974, 0.0001, 0.},
    {0.999979, 0.0001, 0.},
    {0.999982, 0.0001, 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273226, 0., 0.},
    {0.99999339168, 0., 0.},
    {0.9999985, 4.9348*^-6, 0.},
    {0.99999945, 1.8094*^-6, 0.},
    {0.99999985, 4.9348*^-7, 0.},
    {0.999999945, 1.8094*^-7, 0.},
    {0.999999985, 4.9348*^-8, 0.}};


IGrid[qq,CFTF,R05]={
    {5.000000002919336*^-8, -1.8274*^8, 185305.},
    {4.999999999588667*^-7, -1.8276*^7, 18353.6},
    {5.000000000032756*^-6, -1.8261*^6, 1821.32},
    {0.00004999999999999449, -181848.7217, 180.115},
    {0.0000700000000000145, -129705.2648, 128.322},
    {0.00009999999999998899, -90617.7356, 89.5383},
    {0.00019999999999997797, -45061.3617, 44.4102},
    {0.00029999999999996696, -29901.6557, 29.424},
    {0.00039999999999995595, -22333.2934, 21.9515},
    {0.0004999999999999449, -17798.8033, 17.4781},
    {0.0011999999999999789, -7257.4229, 7.102},
    {0.0014999999999999458, -5761.3796, 5.6322},
    {0.0024999999999999467, -3380.7863, 3.2969},
    {0.0034999999999999476, -2369.664, 2.3065},
    {0.0044999999999999485, -1812.3868, 1.7611},
    {0.006000000000000005, -1329.0419, 1.2884},
    {0.007499999999999951, -1041.9453, 1.0074},
    {0.009000000000000008, -852.3293, 0.8221},
    {0.010499999999999954, -718.0771, 0.691},
    {0.01200000000000001, -618.2221, 0.5934},
    {0.015000000000000013, -479.9912, 0.4584},
    {0.018000000000000016, -389.1866, 0.3698},
    {0.02100000000000002, -325.211, 0.3074},
    {0.02400000000000002, -277.8453, 0.2613},
    {0.027000000000000024, -241.4542, 0.2259},
    {0.030000000000000027, -212.6795, 0.1979},
    {0.03300000000000003, -189.3989, 0.1753},
    {0.03600000000000003, -170.2059, 0.1567},
    {0.039000000000000035, -154.132, 0.1411},
    {0.04200000000000004, -140.4925, 0.1279},
    {0.04500000000000004, -128.7856, 0.1166},
    {0.050000000000000044, -112.5955, 0.101},
    {0.05500000000000005, -99.5454, 0.0886},
    {0.06000000000000005, -88.8262, 0.0783},
    {0.06999999999999995, -72.3132, 0.0626},
    {0.07999999999999996, -60.2434, 0.0513},
    {0.08999999999999997, -51.082, 0.0428},
    {0.09999999999999998, -43.9184, 0.0362},
    {0.10999999999999999, -38.1849, 0.031},
    {0.12, -33.5065, 0.0269},
    {0.13, -29.6275, 0.0234},
    {0.14, -26.3675, 0.0206},
    {0.15000000000000002, -23.5957, 0.0182},
    {0.16000000000000003, -21.2156, 0.0162},
    {0.17000000000000004, -19.1538, 0.0145},
    {0.18000000000000005, -17.3539, 0.013},
    {0.18999999999999995, -15.772, 0.0117},
    {0.19999999999999996, -14.3733, 0.0106},
    {0.20999999999999996, -13.1298, 0.0096},
    {0.22499999999999998, -11.5074, 0.0084},
    {0.24, -10.1244, 0.0073},
    {0.26, -8.5764, 0.0062},
    {0.28, -7.2955, 0.0053},
    {0.30000000000000004, -6.2242, 0.0045},
    {0.31999999999999995, -5.3204, 0.0039},
    {0.35, -4.211, 0.0032},
    {0.38, -3.3299, 0.0026},
    {0.41000000000000003, -2.6227, 0.0021},
    {0.43999999999999995, -2.0508, 0.0018},
    {0.47, -1.5856, 0.0015},
    {0.5, -1.2063, 0.0012},
    {0.53, -0.8967, 0.0011},
    {0.56, -0.6442, 0.0009},
    {0.5900000000000001, -0.4391, 0.0008},
    {0.62, -0.2739, 0.0006},
    {0.65, -0.1423, 0.0006},
    {0.6799999999999999, -0.0393, 0.0005},
    {0.7, 0.0154, 0.0004},
    {0.72, 0.0602, 0.0004},
    {0.74, 0.0961, 0.0003},
    {0.76, 0.1237, 0.0003},
    {0.775, 0.1395, 0.0003},
    {0.79, 0.1512, 0.0003},
    {0.8049999999999999, 0.1593, 0.0002},
    {0.8200000000000001, 0.1637, 0.0002},
    {0.835, 0.1649, 0.0002},
    {0.85, 0.1629, 0.0002},
    {0.865, 0.158, 0.0002},
    {0.875, 0.1531, 0.0001},
    {0.885, 0.1469, 0.0001},
    {0.895, 0.1396, 0.0001},
    {0.905, 0.1312, 0.0001},
    {0.915, 0.1217, 0.0001},
    {0.925, 0.1111, 0.0001},
    {0.935, 0.0994, 0.0001},
    {0.945, 0.0868, 0.0001},
    {0.955, 0.0731, 0.0001},
    {0.961, 0.0644, 0.},
    {0.965, 0.0585, 0.},
    {0.969, 0.0524, 0.},
    {0.972, 0.0477, 0.},
    {0.975, 0.0429, 0.},
    {0.978, 0.0381, 0.},
    {0.981, 0.0331, 0.},
    {0.984, 0.0281, 0.},
    {0.987, 0.023, 0.},
    {0.989, 0.0196, 0.},
    {0.992, 0.0143, 0.},
    {0.995, 0.009, 0.},
    {0.997271, 0.0049, 0.},
    {0.999002, 0.0018, 0.},
    {0.999535, 0.0008, 0.},
    {0.999746, 0.0004, 0.},
    {0.999845, 0.0003, 0.},
    {0.999898, 0.0002, 0.},
    {0.999928, 0.0001, 0.},
    {0.999947, 0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 0.0001, 0.},
    {0.999974, 0.0001, 0.},
    {0.999979, 0.0001, 0.},
    {0.999982, 0.0001, 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273226, 0., 0.},
    {0.99999339168, 0., 0.},
    {0.9999985, 4.9348*^-6, 0.},
    {0.99999945, 1.8094*^-6, 0.},
    {0.99999985, 4.9348*^-7, 0.},
    {0.999999945, 1.8094*^-7, 0.},
    {0.999999985, 4.9348*^-8, 0.}};


IGrid[qq,CFTF,R08]={
    {5.000000002919336*^-8, -1.8274*^8, 185305.},
    {4.999999999588667*^-7, -1.8276*^7, 18353.6},
    {5.000000000032756*^-6, -1.8261*^6, 1821.32},
    {0.00004999999999999449, -181850.7217, 180.115},
    {0.0000700000000000145, -129707.2648, 128.322},
    {0.00009999999999998899, -90619.7356, 89.5383},
    {0.00019999999999997797, -45062.7617, 44.4102},
    {0.00029999999999996696, -29903.0557, 29.424},
    {0.00039999999999995595, -22334.6934, 21.9515},
    {0.0004999999999999449, -17800.2033, 17.4781},
    {0.0011999999999999789, -7258.8229, 7.102},
    {0.0014999999999999458, -5762.7796, 5.6322},
    {0.0024999999999999467, -3382.1663, 3.2969},
    {0.0034999999999999476, -2371.024, 2.3064},
    {0.0044999999999999485, -1813.7368, 1.7611},
    {0.006000000000000005, -1330.3719, 1.2884},
    {0.007499999999999951, -1043.2653, 1.0074},
    {0.009000000000000008, -853.6293, 0.8221},
    {0.010499999999999954, -719.3671, 0.6909},
    {0.01200000000000001, -619.4921, 0.5934},
    {0.015000000000000013, -481.2262, 0.4584},
    {0.018000000000000016, -390.3916, 0.3698},
    {0.02100000000000002, -326.386, 0.3074},
    {0.02400000000000002, -278.9933, 0.2613},
    {0.027000000000000024, -242.5752, 0.2259},
    {0.030000000000000027, -213.7745, 0.1979},
    {0.03300000000000003, -190.4689, 0.1753},
    {0.03600000000000003, -171.2509, 0.1567},
    {0.039000000000000035, -155.154, 0.1411},
    {0.04200000000000004, -141.4915, 0.1279},
    {0.04500000000000004, -129.7626, 0.1166},
    {0.050000000000000044, -113.5365, 0.101},
    {0.05500000000000005, -100.4534, 0.0885},
    {0.06000000000000005, -89.7012, 0.0783},
    {0.06999999999999995, -73.1282, 0.0626},
    {0.07999999999999996, -61.0034, 0.0513},
    {0.08999999999999997, -51.791, 0.0428},
    {0.09999999999999998, -44.5813, 0.0362},
    {0.10999999999999999, -38.8049, 0.031},
    {0.12, -34.0868, 0.0268},
    {0.13, -30.171, 0.0234},
    {0.14, -26.8769, 0.0206},
    {0.15000000000000002, -24.0735, 0.0182},
    {0.16000000000000003, -21.664, 0.0162},
    {0.17000000000000004, -19.5749, 0.0145},
    {0.18000000000000005, -17.7497, 0.013},
    {0.18999999999999995, -16.1441, 0.0117},
    {0.19999999999999996, -14.7234, 0.0106},
    {0.20999999999999996, -13.4594, 0.0096},
    {0.22499999999999998, -11.8088, 0.0084},
    {0.24, -10.4004, 0.0073},
    {0.26, -8.8224, 0.0062},
    {0.28, -7.5154, 0.0053},
    {0.30000000000000004, -6.4213, 0.0045},
    {0.31999999999999995, -5.4976, 0.0039},
    {0.35, -4.3632, 0.0032},
    {0.38, -3.4617, 0.0026},
    {0.41000000000000003, -2.738, 0.0021},
    {0.43999999999999995, -2.1527, 0.0018},
    {0.47, -1.6766, 0.0015},
    {0.5, -1.2885, 0.0012},
    {0.53, -0.9716, 0.0011},
    {0.56, -0.7131, 0.0009},
    {0.5900000000000001, -0.5031, 0.0008},
    {0.62, -0.3336, 0.0006},
    {0.65, -0.1982, 0.0006},
    {0.6799999999999999, -0.0917, 0.0005},
    {0.7, -0.0347, 0.0004},
    {0.72, 0.0124, 0.0004},
    {0.74, 0.0506, 0.0003},
    {0.76, 0.0805, 0.0003},
    {0.775, 0.0981, 0.0003},
    {0.79, 0.1118, 0.0003},
    {0.8049999999999999, 0.1218, 0.0002},
    {0.8200000000000001, 0.1283, 0.0002},
    {0.835, 0.1317, 0.0002},
    {0.85, 0.132, 0.0002},
    {0.865, 0.1295, 0.0002},
    {0.875, 0.1263, 0.0001},
    {0.885, 0.1218, 0.0001},
    {0.895, 0.1164, 0.0001},
    {0.905, 0.1098, 0.0001},
    {0.915, 0.1022, 0.0001},
    {0.925, 0.0936, 0.0001},
    {0.935, 0.084, 0.0001},
    {0.945, 0.0735, 0.0001},
    {0.955, 0.0621, 0.0001},
    {0.961, 0.0548, 0.},
    {0.965, 0.0498, 0.},
    {0.969, 0.0446, 0.},
    {0.972, 0.0407, 0.},
    {0.975, 0.0365, 0.},
    {0.978, 0.0325, 0.},
    {0.981, 0.0283, 0.},
    {0.984, 0.024, 0.},
    {0.987, 0.0197, 0.},
    {0.989, 0.0167, 0.},
    {0.992, 0.0123, 0.},
    {0.995, 0.0077, 0.},
    {0.997271, 0.0042, 0.},
    {0.999002, 0.0016, 0.},
    {0.999535, 0.0007, 0.},
    {0.999746, 0.0004, 0.},
    {0.999845, 0.0002, 0.},
    {0.999898, 0.0001, 0.},
    {0.999928, 0.0001, 0.},
    {0.999947, 0.0001, 0.},
    {0.99996, 0., 0.},
    {0.999968, 5.2799*^-6, 0.},
    {0.999974, 0.0001, 0.},
    {0.999979, 0.0001, 0.},
    {0.999982, 0.0001, 0.},
    {0.999985, 0., 0.},
    {0.999987, 0., 0.},
    {0.999989, 0., 0.},
    {0.99999, 0., 0.},
    {0.999991, 0., 0.},
    {0.999992, 0., 0.},
    {0.99999273226, 0., 0.},
    {0.99999339168, 0., 0.},
    {0.9999985, 4.9348*^-6, 0.},
    {0.99999945, 1.8094*^-6, 0.},
    {0.99999985, 4.9348*^-7, 0.},
    {0.999999945, 1.8094*^-7, 0.},
    {0.999999985, 4.9348*^-8, 0.}};


==> anc/IqqCFTFnf.txt <==
IGrid[qq,CFTFnf,R02]={
    {5.000000002919336*^-8, -112.9952, 0.1018},
    {4.999999999588667*^-7, -79.2154, 0.0803},
    {5.000000000032756*^-6, -52.4914, 0.0618},
    {0.00004999999999999449, -32.7429, 0.0458},
    {0.0000700000000000145, -30.4347, 0.0436},
    {0.00009999999999998899, -28.1449, 0.0414},
    {0.00019999999999997797, -24.1564, 0.0371},
    {0.00029999999999996696, -22.1004, 0.0347},
    {0.00039999999999995595, -20.7665, 0.0331},
    {0.0004999999999999449, -19.7994, 0.0318},
    {0.0011999999999999789, -16.578, 0.0269},
    {0.0014999999999999458, -15.8996, 0.0257},
    {0.0024999999999999467, -14.5541, 0.023},
    {0.0034999999999999476, -13.8219, 0.0213},
    {0.0044999999999999485, -13.3521, 0.0201},
    {0.006000000000000005, -12.8937, 0.0187},
    {0.007499999999999951, -12.5948, 0.0177},
    {0.009000000000000008, -12.385, 0.0169},
    {0.010499999999999954, -12.233, 0.0162},
    {0.01200000000000001, -12.1196, 0.0157},
    {0.015000000000000013, -11.9634, 0.0148},
    {0.018000000000000016, -11.8699, 0.0141},
    {0.02100000000000002, -11.8132, 0.0136},
    {0.02400000000000002, -11.7804, 0.0132},
    {0.027000000000000024, -11.7644, 0.0128},
    {0.030000000000000027, -11.7601, 0.0125},
    {0.03300000000000003, -11.7643, 0.0122},
    {0.03600000000000003, -11.7743, 0.012},
    {0.039000000000000035, -11.7899, 0.0118},
    {0.04200000000000004, -11.8092, 0.0116},
    {0.04500000000000004, -11.8314, 0.0114},
    {0.050000000000000044, -11.8726, 0.0112},
    {0.05500000000000005, -11.9187, 0.011},
    {0.06000000000000005, -11.9679, 0.0108},
    {0.06999999999999995, -12.0722, 0.0105},
    {0.07999999999999996, -12.1802, 0.0103},
    {0.08999999999999997, -12.2916, 0.0102},
    {0.09999999999999998, -12.4025, 0.0101},
    {0.10999999999999999, -12.5141, 0.01},
    {0.12, -12.6251, 0.0099},
    {0.13, -12.7363, 0.0098},
    {0.14, -12.8463, 0.0098},
    {0.15000000000000002, -12.9552, 0.0097},
    {0.16000000000000003, -13.0632, 0.0097},
    {0.17000000000000004, -13.171, 0.0097},
    {0.18000000000000005, -13.2783, 0.0097},
    {0.18999999999999995, -13.3848, 0.0096},
    {0.19999999999999996, -13.4907, 0.0096},
    {0.20999999999999996, -13.5959, 0.0096},
    {0.22499999999999998, -13.7528, 0.0096},
    {0.24, -13.9085, 0.0097},
    {0.26, -14.1155, 0.0097},
    {0.28, -14.3208, 0.0097},
    {0.30000000000000004, -14.5245, 0.0098},
    {0.31999999999999995, -14.7271, 0.0098},
    {0.35, -15.0295, 0.0099},
    {0.38, -15.3312, 0.01},
    {0.41000000000000003, -15.6325, 0.0101},
    {0.43999999999999995, -15.9326, 0.0102},
    {0.47, -16.2326, 0.0103},
    {0.5, -16.5325, 0.0104},
    {0.53, -16.833, 0.0105},
    {0.56, -17.1346, 0.0106},
    {0.5900000000000001, -17.436, 0.0107},
    {0.62, -17.7385, 0.0109},
    {0.65, -18.0419, 0.011},
    {0.6799999999999999, -18.3453, 0.0111},
    {0.7, -18.5479, 0.0112},
    {0.72, -18.7518, 0.0113},
    {0.74, -18.9554, 0.0114},
    {0.76, -19.1597, 0.0115},
    {0.775, -19.3136, 0.0115},
    {0.79, -19.4674, 0.0116},
    {0.8049999999999999, -19.6217, 0.0117},
    {0.8200000000000001, -19.7754, 0.0118},
    {0.835, -19.9308, 0.0118},
    {0.85, -20.0863, 0.0119},
    {0.865, -20.2414, 0.012},
    {0.875, -20.3444, 0.012},
    {0.885, -20.4488, 0.0121},
    {0.895, -20.5525, 0.0121},
    {0.905, -20.6567, 0.0122},
    {0.915, -20.7609, 0.0122},
    {0.925, -20.8656, 0.0123},
    {0.935, -20.97, 0.0123},
    {0.945, -21.0745, 0.0124},
    {0.955, -21.179, 0.0124},
    {0.961, -21.2424, 0.0125},
    {0.965, -21.2844, 0.0125},
    {0.969, -21.3263, 0.0125},
    {0.972, -21.3579, 0.0125},
    {0.975, -21.3898, 0.0125},
    {0.978, -21.4213, 0.0125},
    {0.981, -21.4529, 0.0126},
    {0.984, -21.4842, 0.0126},
    {0.987, -21.516, 0.0126},
    {0.989, -21.537, 0.0126},
    {0.992, -21.5682, 0.0126},
    {0.995, -21.6, 0.0126},
    {0.997271, -21.6242, 0.0126},
    {0.999002, -21.6426, 0.0126},
    {0.999535, -21.6482, 0.0127},
    {0.999746, -21.6504, 0.0127},
    {0.999845, -21.6515, 0.0127},
    {0.999898, -21.6521, 0.0127},
    {0.999928, -21.6523, 0.0127},
    {0.999947, -21.6526, 0.0127},
    {0.99996, -21.6527, 0.0127},
    {0.999968, -21.6527, 0.0127},
    {0.999974, -21.6528, 0.0127},
    {0.999979, -21.6528, 0.0127},
    {0.999982, -21.653, 0.0127},
    {0.999985, -21.653, 0.0127},
    {0.999987, -21.653, 0.0127},
    {0.999989, -21.653, 0.0127},
    {0.99999, -21.653, 0.0127},
    {0.999991, -21.653, 0.0127},
    {0.999992, -21.653, 0.0127},
    {0.99999273226, -21.6531, 0.0127},
    {0.99999339168, -21.6531, 0.0127},
    {0.9999985, -21.6531, 0.0127},
    {0.99999945, -21.6531, 0.0127},
    {0.99999985, -21.6531, 0.0127},
    {0.999999945, -21.6531, 0.0127},
    {0.999999985, -21.653, 0.0127}};


IGrid[qq,CFTFnf,R05]={
    {5.000000002919336*^-8, -110.5562, 0.1007},
    {4.999999999588667*^-7, -76.7776, 0.0794},
    {5.000000000032756*^-6, -50.0525, 0.061},
    {0.00004999999999999449, -30.3063, 0.0452},
    {0.0000700000000000145, -27.9964, 0.043},
    {0.00009999999999998899, -25.7078, 0.0408},
    {0.00019999999999997797, -21.7171, 0.0366},
    {0.00029999999999996696, -19.6618, 0.0343},
    {0.00039999999999995595, -18.3262, 0.0326},
    {0.0004999999999999449, -17.3597, 0.0314},
    {0.0011999999999999789, -14.1364, 0.0266},
    {0.0014999999999999458, -13.4567, 0.0254},
    {0.0024999999999999467, -12.1088, 0.0227},
    {0.0034999999999999476, -11.374, 0.0211},
    {0.0044999999999999485, -10.9023, 0.0199},
    {0.006000000000000005, -10.44, 0.0185},
    {0.007499999999999951, -10.1366, 0.0175},
    {0.009000000000000008, -9.9233, 0.0167},
    {0.010499999999999954, -9.7671, 0.016},
    {0.01200000000000001, -9.649, 0.0155},
    {0.015000000000000013, -9.4862, 0.0146},
    {0.018000000000000016, -9.3843, 0.0139},
    {0.02100000000000002, -9.32, 0.0134},
    {0.02400000000000002, -9.2794, 0.0129},
    {0.027000000000000024, -9.2556, 0.0125},
    {0.030000000000000027, -9.2436, 0.0122},
    {0.03300000000000003, -9.2403, 0.0119},
    {0.03600000000000003, -9.2425, 0.0117},
    {0.039000000000000035, -9.25, 0.0115},
    {0.04200000000000004, -9.2615, 0.0113},
    {0.04500000000000004, -9.2758, 0.0111},
    {0.050000000000000044, -9.3037, 0.0108},
    {0.05500000000000005, -9.3371, 0.0106},
    {0.06000000000000005, -9.3732, 0.0104},
    {0.06999999999999995, -9.4516, 0.0101},
    {0.07999999999999996, -9.5345, 0.0099},
    {0.08999999999999997, -9.6192, 0.0097},
    {0.09999999999999998, -9.7042, 0.0095},
    {0.10999999999999999, -9.79, 0.0094},
    {0.12, -9.8755, 0.0093},
    {0.13, -9.9605, 0.0093},
    {0.14, -10.0448, 0.0092},
    {0.15000000000000002, -10.1282, 0.0091},
    {0.16000000000000003, -10.2112, 0.0091},
    {0.17000000000000004, -10.2932, 0.0091},
    {0.18000000000000005, -10.3742, 0.009},
    {0.18999999999999995, -10.4555, 0.009},
    {0.19999999999999996, -10.5361, 0.009},
    {0.20999999999999996, -10.6157, 0.009},
    {0.22499999999999998, -10.734, 0.009},
    {0.24, -10.8517, 0.009},
    {0.26, -11.0075, 0.009},
    {0.28, -11.1619, 0.009},
    {0.30000000000000004, -11.3151, 0.009},
    {0.31999999999999995, -11.4677, 0.0091},
    {0.35, -11.695, 0.0091},
    {0.38, -11.9211, 0.0092},
    {0.41000000000000003, -12.1467, 0.0093},
    {0.43999999999999995, -12.3723, 0.0094},
    {0.47, -12.5976, 0.0095},
    {0.5, -12.8234, 0.0095},
    {0.53, -13.0492, 0.0096},
    {0.56, -13.2763, 0.0098},
    {0.5900000000000001, -13.5041, 0.0099},
    {0.62, -13.7326, 0.01},
    {0.65, -13.9622, 0.0101},
    {0.6799999999999999, -14.1928, 0.0102},
    {0.7, -14.3468, 0.0103},
    {0.72, -14.5018, 0.0104},
    {0.74, -14.6571, 0.0105},
    {0.76, -14.8131, 0.0105},
    {0.775, -14.9309, 0.0106},
    {0.79, -15.0485, 0.0107},
    {0.8049999999999999, -15.1664, 0.0107},
    {0.8200000000000001, -15.2847, 0.0108},
    {0.835, -15.4034, 0.0109},
    {0.85, -15.5224, 0.0109},
    {0.865, -15.6415, 0.011},
    {0.875, -15.7213, 0.0111},
    {0.885, -15.8014, 0.0111},
    {0.895, -15.8813, 0.0112},
    {0.905, -15.9615, 0.0112},
    {0.915, -16.0419, 0.0112},
    {0.925, -16.1225, 0.0113},
    {0.935, -16.2033, 0.0113},
    {0.945, -16.2843, 0.0114},
    {0.955, -16.3653, 0.0114},
    {0.961, -16.414, 0.0115},
    {0.965, -16.4465, 0.0115},
    {0.969, -16.4791, 0.0115},
    {0.972, -16.5036, 0.0115},
    {0.975, -16.5282, 0.0115},
    {0.978, -16.5525, 0.0115},
    {0.981, -16.577, 0.0116},
    {0.984, -16.6014, 0.0116},
    {0.987, -16.6259, 0.0116},
    {0.989, -16.6421, 0.0116},
    {0.992, -16.6666, 0.0116},
    {0.995, -16.6912, 0.0116},
    {0.997271, -16.7099, 0.0116},
    {0.999002, -16.724, 0.0116},
    {0.999535, -16.7284, 0.0117},
    {0.999746, -16.7301, 0.0117},
    {0.999845, -16.731, 0.0117},
    {0.999898, -16.7314, 0.0117},
    {0.999928, -16.7316, 0.0117},
    {0.999947, -16.7318, 0.0117},
    {0.99996, -16.7319, 0.0117},
    {0.999968, -16.732, 0.0117},
    {0.999974, -16.732, 0.0117},
    {0.999979, -16.732, 0.0117},
    {0.999982, -16.7321, 0.0117},
    {0.999985, -16.7321, 0.0117},
    {0.999987, -16.7322, 0.0117},
    {0.999989, -16.7322, 0.0117},
    {0.99999, -16.7322, 0.0117},
    {0.999991, -16.7322, 0.0117},
    {0.999992, -16.7322, 0.0117},
    {0.99999273226, -16.7322, 0.0117},
    {0.99999339168, -16.7322, 0.0117},
    {0.9999985, -16.7322, 0.0117},
    {0.99999945, -16.7322, 0.0117},
    {0.99999985, -16.7322, 0.0117},
    {0.999999945, -16.7322, 0.0117},
    {0.999999985, -16.7322, 0.0117}};


IGrid[qq,CFTFnf,R08]={
    {5.000000002919336*^-8, -109.5032, 0.1002},
    {4.999999999588667*^-7, -75.7271, 0.0789},
    {5.000000000032756*^-6, -49.0022, 0.0606},
    {0.00004999999999999449, -29.2557, 0.0449},
    {0.0000700000000000145, -26.9457, 0.0427},
    {0.00009999999999998899, -24.6563, 0.0405},
    {0.00019999999999997797, -20.6659, 0.0364},
    {0.00029999999999996696, -18.6104, 0.034},
    {0.00039999999999995595, -17.2751, 0.0324},
    {0.0004999999999999449, -16.308, 0.0312},
    {0.0011999999999999789, -13.0841, 0.0264},
    {0.0014999999999999458, -12.404, 0.0252},
    {0.0024999999999999467, -11.0549, 0.0226},
    {0.0034999999999999476, -10.3188, 0.021},
    {0.0044999999999999485, -9.8455, 0.0198},
    {0.006000000000000005, -9.3811, 0.0184},
    {0.007499999999999951, -9.0757, 0.0174},
    {0.009000000000000008, -8.8602, 0.0166},
    {0.010499999999999954, -8.702, 0.016},
    {0.01200000000000001, -8.5821, 0.0154},
    {0.015000000000000013, -8.4151, 0.0145},
    {0.018000000000000016, -8.3093, 0.0138},
    {0.02100000000000002, -8.2408, 0.0133},
    {0.02400000000000002, -8.1962, 0.0128},
    {0.027000000000000024, -8.1681, 0.0124},
    {0.030000000000000027, -8.152, 0.0121},
    {0.03300000000000003, -8.1442, 0.0118},
    {0.03600000000000003, -8.1431, 0.0115},
    {0.039000000000000035, -8.1464, 0.0113},
    {0.04200000000000004, -8.1537, 0.0111},
    {0.04500000000000004, -8.164, 0.0109},
    {0.050000000000000044, -8.1858, 0.0106},
    {0.05500000000000005, -8.2122, 0.0104},
    {0.06000000000000005, -8.2416, 0.0102},
    {0.06999999999999995, -8.3065, 0.0099},
    {0.07999999999999996, -8.3758, 0.0097},
    {0.08999999999999997, -8.4471, 0.0095},
    {0.09999999999999998, -8.5196, 0.0093},
    {0.10999999999999999, -8.5922, 0.0092},
    {0.12, -8.6645, 0.009},
    {0.13, -8.7363, 0.009},
    {0.14, -8.8078, 0.0089},
    {0.15000000000000002, -8.878, 0.0088},
    {0.16000000000000003, -8.9482, 0.0088},
    {0.17000000000000004, -9.0174, 0.0087},
    {0.18000000000000005, -9.0862, 0.0087},
    {0.18999999999999995, -9.1542, 0.0087},
    {0.19999999999999996, -9.2219, 0.0086},
    {0.20999999999999996, -9.2889, 0.0086},
    {0.22499999999999998, -9.3886, 0.0086},
    {0.24, -9.4874, 0.0086},
    {0.26, -9.618, 0.0086},
    {0.28, -9.7478, 0.0086},
    {0.30000000000000004, -9.8762, 0.0086},
    {0.31999999999999995, -10.0043, 0.0086},
    {0.35, -10.1953, 0.0087},
    {0.38, -10.3858, 0.0088},
    {0.41000000000000003, -10.5762, 0.0088},
    {0.43999999999999995, -10.7668, 0.0089},
    {0.47, -10.9574, 0.009},
    {0.5, -11.1488, 0.0091},
    {0.53, -11.3412, 0.0092},
    {0.56, -11.5343, 0.0093},
    {0.5900000000000001, -11.7287, 0.0094},
    {0.62, -11.9245, 0.0095},
    {0.65, -12.1213, 0.0096},
    {0.6799999999999999, -12.3198, 0.0097},
    {0.7, -12.453, 0.0098},
    {0.72, -12.5867, 0.0099},
    {0.74, -12.721, 0.0099},
    {0.76, -12.856, 0.01},
    {0.775, -12.9581, 0.0101},
    {0.79, -13.0604, 0.0101},
    {0.8049999999999999, -13.163, 0.0102},
    {0.8200000000000001, -13.2659, 0.0103},
    {0.835, -13.3695, 0.0103},
    {0.85, -13.4734, 0.0104},
    {0.865, -13.5779, 0.0105},
    {0.875, -13.6477, 0.0105},
    {0.885, -13.7176, 0.0105},
    {0.895, -13.7879, 0.0106},
    {0.905, -13.8584, 0.0106},
    {0.915, -13.9291, 0.0107},
    {0.925, -13.9998, 0.0107},
    {0.935, -14.0707, 0.0108},
    {0.945, -14.1419, 0.0108},
    {0.955, -14.2131, 0.0109},
    {0.961, -14.256, 0.0109},
    {0.965, -14.2847, 0.0109},
    {0.969, -14.3134, 0.0109},
    {0.972, -14.335, 0.0109},
    {0.975, -14.3564, 0.011},
    {0.978, -14.3779, 0.011},
    {0.981, -14.3995, 0.011},
    {0.984, -14.421, 0.011},
    {0.987, -14.4426, 0.011},
    {0.989, -14.4571, 0.011},
    {0.992, -14.4787, 0.011},
    {0.995, -14.5003, 0.0111},
    {0.997271, -14.5168, 0.0111},
    {0.999002, -14.5292, 0.0111},
    {0.999535, -14.5331, 0.0111},
    {0.999746, -14.5345, 0.0111},
    {0.999845, -14.5353, 0.0111},
    {0.999898, -14.5357, 0.0111},
    {0.999928, -14.5358, 0.0111},
    {0.999947, -14.536, 0.0111},
    {0.99996, -14.5361, 0.0111},
    {0.999968, -14.5362, 0.0111},
    {0.999974, -14.5362, 0.0111},
    {0.999979, -14.5362, 0.0111},
    {0.999982, -14.5363, 0.0111},
    {0.999985, -14.5363, 0.0111},
    {0.999987, -14.5364, 0.0111},
    {0.999989, -14.5364, 0.0111},
    {0.99999, -14.5364, 0.0111},
    {0.999991, -14.5364, 0.0111},
    {0.999992, -14.5364, 0.0111},
    {0.99999273226, -14.5364, 0.0111},
    {0.99999339168, -14.5364, 0.0111},
    {0.9999985, -14.5364, 0.0111},
    {0.99999945, -14.5364, 0.0111},
    {0.99999985, -14.5364, 0.0111},
    {0.999999945, -14.5364, 0.0111},
    {0.999999985, -14.5364, 0.0111}};


==> anc/IqqbarCAF.txt <==
IGrid[qqbar,CAF,R02]={
    {5.000000002919336*^-8, 1163.71, 0.424},
    {4.999999999588667*^-7, 720.256, 0.278},
    {5.000000000032756*^-6, 409.399, 0.172},
    {0.00004999999999999449, 206.723, 0.0991},
    {0.0000700000000000145, 184.701, 0.0908},
    {0.00009999999999998899, 163.225, 0.0825},
    {0.00019999999999997797, 126.647, 0.0682},
    {0.00029999999999996696, 108.191, 0.0607},
    {0.00039999999999995595, 96.3187, 0.0558},
    {0.0004999999999999449, 87.7741, 0.0522},
    {0.0011999999999999789, 59.4078, 0.0398},
    {0.0014999999999999458, 53.3832, 0.037},
    {0.0024999999999999467, 41.2351, 0.0313},
    {0.0034999999999999476, 34.3828, 0.0278},
    {0.0044999999999999485, 29.8078, 0.0255},
    {0.006000000000000005, 25.098, 0.0229},
    {0.007499999999999951, 21.8059, 0.0211},
    {0.009000000000000008, 19.3349, 0.0196},
    {0.010499999999999954, 17.3911, 0.0185},
    {0.01200000000000001, 15.81, 0.0175},
    {0.015000000000000013, 13.37, 0.016},
    {0.018000000000000016, 11.5542, 0.0148},
    {0.02100000000000002, 10.1371, 0.0138},
    {0.02400000000000002, 8.9932, 0.013},
    {0.027000000000000024, 8.0463, 0.0123},
    {0.030000000000000027, 7.247, 0.0116},
    {0.03300000000000003, 6.5619, 0.0111},
    {0.03600000000000003, 5.9671, 0.0106},
    {0.039000000000000035, 5.4453, 0.0102},
    {0.04200000000000004, 4.9835, 0.0098},
    {0.04500000000000004, 4.5718, 0.0094},
    {0.050000000000000044, 3.9762, 0.0089},
    {0.05500000000000005, 3.4715, 0.0084},
    {0.06000000000000005, 3.0386, 0.008},
    {0.06999999999999995, 2.3358, 0.0072},
    {0.07999999999999996, 1.7922, 0.0066},
    {0.08999999999999997, 1.362, 0.0061},
    {0.09999999999999998, 1.0158, 0.0057},
    {0.10999999999999999, 0.7334, 0.0053},
    {0.12, 0.5007, 0.0049},
    {0.13, 0.3076, 0.0046},
    {0.14, 0.1463, 0.0043},
    {0.15000000000000002, 0.011, 0.0041},
    {0.16000000000000003, -0.1029, 0.0039},
    {0.17000000000000004, -0.1989, 0.0037},
    {0.18000000000000005, -0.28, 0.0035},
    {0.18999999999999995, -0.3485, 0.0033},
    {0.19999999999999996, -0.4062, 0.0031},
    {0.20999999999999996, -0.4548, 0.003},
    {0.22499999999999998, -0.5132, 0.0028},
    {0.24, -0.5575, 0.0026},
    {0.26, -0.5992, 0.0024},
    {0.28, -0.6255, 0.0022},
    {0.30000000000000004, -0.6401, 0.002},
    {0.31999999999999995, -0.6458, 0.0018},
    {0.35, -0.6419, 0.0016},
    {0.38, -0.6277, 0.0015},
    {0.41000000000000003, -0.6064, 0.0013},
    {0.43999999999999995, -0.5805, 0.0012},
    {0.47, -0.5516, 0.0011},
    {0.5, -0.5208, 0.001},
    {0.53, -0.489, 0.0009},
    {0.56, -0.4566, 0.0008},
    {0.5900000000000001, -0.424, 0.0007},
    {0.62, -0.3915, 0.0006},
    {0.65, -0.3591, 0.0006},
    {0.6799999999999999, -0.327, 0.0005},
    {0.7, -0.3058, 0.0005},
    {0.72, -0.2847, 0.0004},
    {0.74, -0.2637, 0.0004},
    {0.76, -0.2429, 0.0004},
    {0.775, -0.2274, 0.0003},
    {0.79, -0.2119, 0.0003},
    {0.8049999999999999, -0.1965, 0.0003},
    {0.8200000000000001, -0.1812, 0.0003},
    {0.835, -0.1659, 0.0002},
    {0.85, -0.1507, 0.0002},
    {0.865, -0.1355, 0.0002},
    {0.875, -0.1254, 0.0002},
    {0.885, -0.1153, 0.0002},
    {0.895, -0.1052, 0.0001},
    {0.905, -0.0952, 0.0001},
    {0.915, -0.0851, 0.0001},
    {0.925, -0.0751, 0.0001},
    {0.935, -0.0651, 0.0001},
    {0.945, -0.055, 0.0001},
    {0.955, -0.045, 0.0001},
    {0.961, -0.039, 0.0001},
    {0.965, -0.035, 0},
    {0.969, -0.031, 0},
    {0.972, -0.028, 0},
    {0.975, -0.025, 0},
    {0.978, -0.022, 0},
    {0.981, -0.019, 0},
    {0.984, -0.016, 0},
    {0.987, -0.013, 0},
    {0.989, -0.011, 0},
    {0.992, -0.008, 0},
    {0.995, -0.005, 0},
    {0.997271, -0.0027, 0},
    {0.999002, -0.001, 0},
    {0.999535, -0.0005, 0},
    {0.999746, -0.0003, 0},
    {0.999845, -0.0002, 0},
    {0.999898, -0.0001, 0},
    {0.999928, -0.0001, 0},
    {0.999947, -0.0001, 0},
    {0.99996, 0, 0},
    {0.999968, 0, 0},
    {0.999974, 0, 0},
    {0.999979, 0, 0},
    {0.999982, 0, 0},
    {0.999985, 0, 0},
    {0.999987, 0, 0},
    {0.999989, 0, 0},
    {0.99999, 0, 0},
    {0.999991, 0, 0},
    {0.999992, 0, 0},
    {0.99999273226, 0, 0},
    {0.99999339168, 0, 0},
    {0.9999985, 0, 0},
    {0.99999945, 0, 0},
    {0.99999985, 0, 0},
    {0.999999945, 0, 0},
    {0.999999985, 0, 0}};


IGrid[qqbar,CAF,R05]={
    {5.000000002919336*^-8, 1163.45, 1.3281},
    {4.999999999588667*^-7, 719.998, 0.8712},
    {5.000000000032756*^-6, 409.165, 0.5379},
    {0.00004999999999999449, 206.497, 0.3093},
    {0.0000700000000000145, 184.474, 0.2833},
    {0.00009999999999998899, 162.992, 0.2576},
    {0.00019999999999997797, 126.41, 0.2127},
    {0.00029999999999996696, 107.952, 0.1894},
    {0.00039999999999995595, 96.0793, 0.174},
    {0.0004999999999999449, 87.5332, 0.1628},
    {0.0011999999999999789, 59.1681, 0.1241},
    {0.0014999999999999458, 53.1435, 0.1155},
    {0.0024999999999999467, 40.9949, 0.0974},
    {0.0034999999999999476, 34.1435, 0.0867},
    {0.0044999999999999485, 29.5695, 0.0793},
    {0.006000000000000005, 24.8614, 0.0714},
    {0.007499999999999951, 21.5714, 0.0657},
    {0.009000000000000008, 19.1025, 0.0612},
    {0.010499999999999954, 17.1608, 0.0576},
    {0.01200000000000001, 15.5815, 0.0546},
    {0.015000000000000013, 13.1457, 0.0497},
    {0.018000000000000016, 11.3338, 0.046},
    {0.02100000000000002, 9.9205, 0.0429},
    {0.02400000000000002, 8.7804, 0.0403},
    {0.027000000000000024, 7.8375, 0.0382},
    {0.030000000000000027, 7.042, 0.0362},
    {0.03300000000000003, 6.3605, 0.0346},
    {0.03600000000000003, 5.7691, 0.033},
    {0.039000000000000035, 5.2509, 0.0317},
    {0.04200000000000004, 4.7925, 0.0304},
    {0.04500000000000004, 4.3841, 0.0293},
    {0.050000000000000044, 3.7939, 0.0276},
    {0.05500000000000005, 3.2945, 0.0261},
    {0.06000000000000005, 2.8667, 0.0248},
    {0.06999999999999995, 2.1738, 0.0225},
    {0.07999999999999996, 1.6395, 0.0206},
    {0.08999999999999997, 1.2178, 0.019},
    {0.09999999999999998, 0.8796, 0.0176},
    {0.10999999999999999, 0.6048, 0.0164},
    {0.12, 0.3793, 0.0153},
    {0.13, 0.193, 0.0144},
    {0.14, 0.0381, 0.0135},
    {0.15000000000000002, -0.0912, 0.0127},
    {0.16000000000000003, -0.1993, 0.012},
    {0.17000000000000004, -0.29, 0.0114},
    {0.18000000000000005, -0.366, 0.0108},
    {0.18999999999999995, -0.4295, 0.0102},
    {0.19999999999999996, -0.4828, 0.0097},
    {0.20999999999999996, -0.527, 0.0093},
    {0.22499999999999998, -0.5794, 0.0086},
    {0.24, -0.6181, 0.008},
    {0.26, -0.653, 0.0073},
    {0.28, -0.6733, 0.0067},
    {0.30000000000000004, -0.6824, 0.0062},
    {0.31999999999999995, -0.6831, 0.0057},
    {0.35, -0.6728, 0.0051},
    {0.38, -0.6532, 0.0045},
    {0.41000000000000003, -0.6273, 0.0041},
    {0.43999999999999995, -0.5975, 0.0037},
    {0.47, -0.5653, 0.0033},
    {0.5, -0.5319, 0.003},
    {0.53, -0.4977, 0.0027},
    {0.56, -0.4634, 0.0024},
    {0.5900000000000001, -0.4293, 0.0022},
    {0.62, -0.3955, 0.0019},
    {0.65, -0.3622, 0.0017},
    {0.6799999999999999, -0.3292, 0.0016},
    {0.7, -0.3076, 0.0014},
    {0.72, -0.2861, 0.0013},
    {0.74, -0.2648, 0.0012},
    {0.76, -0.2438, 0.0011},
    {0.775, -0.2281, 0.001},
    {0.79, -0.2125, 0.0009},
    {0.8049999999999999, -0.197, 0.0009},
    {0.8200000000000001, -0.1815, 0.0008},
    {0.835, -0.1662, 0.0007},
    {0.85, -0.1509, 0.0007},
    {0.865, -0.1356, 0.0006},
    {0.875, -0.1255, 0.0005},
    {0.885, -0.1154, 0.0005},
    {0.895, -0.1053, 0.0005},
    {0.905, -0.0952, 0.0004},
    {0.915, -0.0852, 0.0004},
    {0.925, -0.0751, 0.0003},
    {0.935, -0.0651, 0.0003},
    {0.945, -0.055, 0.0002},
    {0.955, -0.045, 0.0002},
    {0.961, -0.039, 0.0002},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.0001},
    {0.981, -0.019, 0.0001},
    {0.984, -0.016, 0.0001},
    {0.987, -0.013, 0.0001},
    {0.989, -0.011, 0},
    {0.992, -0.008, 0},
    {0.995, -0.005, 0},
    {0.997271, -0.0027, 0},
    {0.999002, -0.001, 0},
    {0.999535, -0.0005, 0},
    {0.999746, -0.0003, 0},
    {0.999845, -0.0002, 0},
    {0.999898, -0.0001, 0},
    {0.999928, -0.0001, 0},
    {0.999947, -0.0001, 0},
    {0.99996, 0, 0},
    {0.999968, 0, 0},
    {0.999974, 0, 0},
    {0.999979, 0, 0},
    {0.999982, 0, 0},
    {0.999985, 0, 0},
    {0.999987, 0, 0},
    {0.999989, 0, 0},
    {0.99999, 0, 0},
    {0.999991, 0, 0},
    {0.999992, 0, 0},
    {0.99999273226, 0, 0},
    {0.99999339168, 0, 0},
    {0.9999985, 0, 0},
    {0.99999945, 0, 0},
    {0.99999985, 0, 0},
    {0.999999945, 0, 0},
    {0.999999985, 0, 0}};


IGrid[qqbar,CAF,R08]={
    {5.000000002919336*^-8, 1163.03, 1.3281},
    {4.999999999588667*^-7, 719.576, 0.8712},
    {5.000000000032756*^-6, 408.744, 0.5379},
    {0.00004999999999999449, 206.077, 0.3093},
    {0.0000700000000000145, 184.054, 0.2833},
    {0.00009999999999998899, 162.572, 0.2576},
    {0.00019999999999997797, 125.99, 0.2127},
    {0.00029999999999996696, 107.532, 0.1893},
    {0.00039999999999995595, 95.6595, 0.174},
    {0.0004999999999999449, 87.1135, 0.1628},
    {0.0011999999999999789, 58.7515, 0.1241},
    {0.0014999999999999458, 52.7273, 0.1155},
    {0.0024999999999999467, 40.5812, 0.0974},
    {0.0034999999999999476, 33.7327, 0.0867},
    {0.0044999999999999485, 29.1615, 0.0793},
    {0.006000000000000005, 24.4575, 0.0714},
    {0.007499999999999951, 21.1718, 0.0657},
    {0.009000000000000008, 18.7064, 0.0612},
    {0.010499999999999954, 16.7686, 0.0576},
    {0.01200000000000001, 15.1934, 0.0546},
    {0.015000000000000013, 12.7653, 0.0497},
    {0.018000000000000016, 10.9608, 0.046},
    {0.02100000000000002, 9.555, 0.0429},
    {0.02400000000000002, 8.4219, 0.0403},
    {0.027000000000000024, 7.4858, 0.0382},
    {0.030000000000000027, 6.697, 0.0362},
    {0.03300000000000003, 6.0221, 0.0346},
    {0.03600000000000003, 5.4372, 0.033},
    {0.039000000000000035, 4.9252, 0.0317},
    {0.04200000000000004, 4.473, 0.0305},
    {0.04500000000000004, 4.0707, 0.0293},
    {0.050000000000000044, 3.4898, 0.0276},
    {0.05500000000000005, 3., 0.0261},
    {0.06000000000000005, 2.5812, 0.0248},
    {0.06999999999999995, 1.9052, 0.0225},
    {0.07999999999999996, 1.3865, 0.0206},
    {0.08999999999999997, 0.9797, 0.019},
    {0.09999999999999998, 0.6557, 0.0176},
    {0.10999999999999999, 0.394, 0.0164},
    {0.12, 0.181, 0.0153},
    {0.13, 0.0064, 0.0144},
    {0.14, -0.1377, 0.0135},
    {0.15000000000000002, -0.2568, 0.0127},
    {0.16000000000000003, -0.3553, 0.012},
    {0.17000000000000004, -0.4368, 0.0114},
    {0.18000000000000005, -0.5042, 0.0108},
    {0.18999999999999995, -0.5596, 0.0102},
    {0.19999999999999996, -0.6051, 0.0097},
    {0.20999999999999996, -0.642, 0.0093},
    {0.22499999999999998, -0.6844, 0.0086},
    {0.24, -0.7139, 0.008},
    {0.26, -0.7375, 0.0074},
    {0.28, -0.7477, 0.0067},
    {0.30000000000000004, -0.748, 0.0062},
    {0.31999999999999995, -0.7408, 0.0057},
    {0.35, -0.7203, 0.0051},
    {0.38, -0.692, 0.0046},
    {0.41000000000000003, -0.6588, 0.0041},
    {0.43999999999999995, -0.6229, 0.0037},
    {0.47, -0.5857, 0.0033},
    {0.5, -0.548, 0.003},
    {0.53, -0.5105, 0.0027},
    {0.56, -0.4734, 0.0024},
    {0.5900000000000001, -0.4369, 0.0022},
    {0.62, -0.4012, 0.002},
    {0.65, -0.3664, 0.0018},
    {0.6799999999999999, -0.3323, 0.0016},
    {0.7, -0.31, 0.0014},
    {0.72, -0.288, 0.0013},
    {0.74, -0.2663, 0.0012},
    {0.76, -0.2449, 0.0011},
    {0.775, -0.229, 0.001},
    {0.79, -0.2132, 0.001},
    {0.8049999999999999, -0.1975, 0.0009},
    {0.8200000000000001, -0.182, 0.0008},
    {0.835, -0.1665, 0.0007},
    {0.85, -0.1511, 0.0007},
    {0.865, -0.1358, 0.0006},
    {0.875, -0.1256, 0.0005},
    {0.885, -0.1155, 0.0005},
    {0.895, -0.1054, 0.0005},
    {0.905, -0.0953, 0.0004},
    {0.915, -0.0852, 0.0004},
    {0.925, -0.0751, 0.0003},
    {0.935, -0.0651, 0.0003},
    {0.945, -0.0551, 0.0002},
    {0.955, -0.045, 0.0002},
    {0.961, -0.039, 0.0002},
    {0.965, -0.035, 0.0001},
    {0.969, -0.031, 0.0001},
    {0.972, -0.028, 0.0001},
    {0.975, -0.025, 0.0001},
    {0.978, -0.022, 0.0001},
    {0.981, -0.019, 0.0001},
    {0.984, -0.016, 0.0001},
    {0.987, -0.013, 0.0001},
    {0.989, -0.011, 0},
    {0.992, -0.008, 0},
    {0.995, -0.005, 0},
    {0.997271, -0.0027, 0},
    {0.999002, -0.001, 0},
    {0.999535, -0.0005, 0},
    {0.999746, -0.0003, 0},
    {0.999845, -0.0002, 0},
    {0.999898, -0.0001, 0},
    {0.999928, -0.0001, 0},
    {0.999947, -0.0001, 0},
    {0.99996, 0, 0},
    {0.999968, 0, 0},
    {0.999974, 0, 0},
    {0.999979, 0, 0},
    {0.999982, 0, 0},
    {0.999985, 0, 0},
    {0.999987, 0, 0},
    {0.999989, 0, 0},
    {0.99999, 0, 0},
    {0.999991, 0, 0},
    {0.999992, 0, 0},
    {0.99999273226, 0, 0},
    {0.99999339168, 0, 0},
    {0.9999985, 0, 0},
    {0.99999945, 0, 0},
    {0.99999985, 0, 0},
    {0.999999945, 0, 0},
    {0.999999985, 0, 0}};


==> anc/README.txt <==
Description of the ancillary files of the article:

"The NNLO gluon beam function for jet-veto resummation"

by Guido Bell, Kevin Brune, Goutam Das, Ding Yu Shao, and Marcel Wald
(bell@physik.uni-siegen.de, brune@physik.uni-siegen.de,
goutam@physik.rwth-aachen, dingyu.shao@cern.ch, marcel.wald@uni-siegen.de)
arXiv:2403.xxxxx
 
 
 Files:
 IggCA2.txt
 IggCATF.txt
 IggCFTF.txt
 IgqCF2.txt
 IgqCFCA.txt
 IgqCFTF.txt
 IqqCFTFnf.txt
 IqqCF2.txt
 IqqCFCA.txt
 IqqCFTF.txt
 IqgCFTF.txt
 IqgCATF.txt
 IqqbarCAF.txt 
 
 
 File content:
 
 Each of these files contains three lists corresponding to 
 three different jet radius R=0.2, 0.5, 0.8.
 
 Eg. 
 
 Import["IgqCFCA.txt"];
 
 IGrid[gq,CFCA,R02] corresponds to CF CA color structure 
 for q -> g kernel (IGrid_{g <- q}) with R=0.2 as defined 
 in Eq. (4.6) of the paper.
 Similarly, I[gq,CFCA,R05] is the same for R=0.5, and so on.
 The decomposition for the quark kernel grid contributions is 
 given according to Eq. (C.6).
 
 Thus
 IggCA2.txt      : g    -> g channel, CA^2       color
 IggCATF.txt     : g    -> g channel, CA TF nf   color
 IggCFTF.txt     : g    -> g channel, CF TF nf   color
 IgqCF2.txt      : q    -> g channel, CF^2       color
 IgqCFCA.txt     : q    -> g channel, CF CA      color
 IgqCFTF.txt     : q    -> g channel, CF TF nf   color
 IqqCFTFnf.txt   : q    -> q channel, CF TF nf   color
 IqqCF2.txt      : q    -> q channel, CF^2       color
 IqqCFCA.txt     : q    -> q channel, CF CA      color
 IqqCFTF.txt     : q    -> q channel, CF TF      color
 IqgCFTF.txt     : g    -> q channel, CF TF      color
 IqgCATF.txt     : g    -> q channel, CA TF      color
 IqqbarCAF.txt   : qbar -> q channel, CF(CA-2CF) color
 
 File format:
 
 Each of these IGrid[gq,CFCA,R02] is a list of the following format:
  {{Momentum Fraction, Central Value, Error}}.


